Gromov-Witten Invariants of Local P^2 and Modular Forms

We construct a sheaf of Fock spaces over the moduli space of elliptic curves E_y with Gamma_1(3)-level structure, arising from geometric quantization of H^1(E_y), and a global section of this Fock sheaf. The global section coincides, near appropriate limit points, with the Gromov-Witten potentials of local P^2 and of the orbifold C^3/mu_3. This proves that the Gromov-Witten potentials of local P^2 are quasi-modular functions for the group Gamma_1(3), as predicted by Aganagic-Bouchard-Klemm, and proves the Crepant Resolution Conjecture for [C^3/mu_3] in all genera.

==> anc/GV.py <==

# This file was *autogenerated* from the file GV.sage
from sage.all_cmdline import *   # import sage library

_sage_const_3 = Integer(3); _sage_const_2 = Integer(2); _sage_const_20 = Integer(20); _sage_const_0 = Integer(0); _sage_const_1 = Integer(1)# GV.sage - Sage code for converting between Gromov--Witten and
# Gopakumar--Vafa invariants.
# Written in 2018 by: Tom Coates <t.coates@imperial.ac.uk>
#                     Hiroshi Iritani <iritani@math.kyoto-u.ac.jp>

# To the extent possible under law, the author(s) have dedicated all
# copyright and related and neighboring rights to this software to the
# public domain worldwide. This software is distributed without any
# warranty.  You should have received a copy of the CC0 Public Domain
# Dedication along with this software. If not, see
# <http://creativecommons.org/publicdomain/zero/1.0/>.

def coeff(F,k):
    """
    Returns the k-th coefficient of F.

    INPUT:

    - ``F`` - a univariate power series or Laurent series or
      polynomial or Laurent polynomial.
    - ``k`` - an integer.
    """
    try:
        return F.coefficients()[F.exponents().index(k)]
    except ValueError:
        return F.base_ring().zero()

def power_of_sin(k, x, prec):
    """
    Returns the Laurent series expansion of (sin T)^k, up to and
    including the term involving T^(prec-1), evaluated at T=x

    INPUT:

    - ``k`` - an integer
    - ``x`` - an element of a QQ-algebra
    - ``prec`` - a non-negative integer
    """
    # sanity checks
    if not k in ZZ:
        raise RuntimeError, "k must be an integer"
    if not prec in ZZ and prec >= _sage_const_0 :
        raise RuntimeError, "prec must be a non-negative integer"
    R = LaurentSeriesRing(Rationals(),default_prec=max(prec,prec-k,_sage_const_20 ), names=('T',)); (T,) = R._first_ngens(1)
    s = sin(R.power_series_ring()(T))**k
    cs = s.coefficients()
    result = x.parent()(sum([cs[i]*x**e for i, e in enumerate(s.exponents()) if e < prec]))
    return result


    
def log_free_energy_to_GV(F):
    """
    Extracts Gopakumar--Vafa invariants from the logarithm of the
    Gromov--Witten total descendant potential (which is also known as
    the log free energy).

    INPUT:

    - ``F`` - the log free energy.  This should be an element of a
      Laurent series ring S = R((hbar)) over a power series ring
      R = QQ[[q]], of the form

      F_0 hbar^-2 + F_1 + F_2 hbar^2 + ... + F_G hbar^(2*G-2)

      where F_g is the genus-g Gromov--Witten potential.

      
    OUTPUT:

    A list [S_0, S_1, ..., S_G] where S_g is the list of genus-g
    Gopakumar--Vafa invariants determined by F.  S_g will
    contain as many invariants as can be determined from F, so
    its length will vary depending on the precision of the power
    series F_g.  The list S_g is [GV(g,1), GV(G,2), ... ], that is,
    it starts with the degree-1 genus-g Gopakumar--Vafa invariant.
    """
    # sanity checks
    for e in F.exponents():
        if not e/_sage_const_2  in ZZ:
            raise RuntimeError, "F must not contain odd powers of hbar"
    if F.valuation() < -_sage_const_2 :
        raise RuntimeError, "F must not contain powers of hbar lower than -2"
    # to avoid confusion about how Sage (Laurent) polynomial and
    # power series rings work when the base ring is a power
    # series ring, which is an inexact ring, we do the calculation
    # in a Laurent polynomial ring over a polynomial ring
    polyR = F.parent().base_ring().zero().polynomial().parent()
    q = polyR.gen()
    polyS = LaurentPolynomialRing(polyR, names=('hbar',)); (hbar,) = polyS._first_ngens(1)
    # move F into the Laurent polynomial ring
    cs = F.coefficients()
    myF = sum([ cs[i].polynomial()*hbar**e for i, e in enumerate(F.exponents())])
    g_max = (myF.degree()+_sage_const_2 )/_sage_const_2 
    results = []
    for g in range(_sage_const_1 +g_max):
        Fg = coeff(myF,_sage_const_2 *g-_sage_const_2 )
        gvseq = []
        prec = Fg.degree() + _sage_const_1 
        for d in range(_sage_const_1 ,prec):
            c = coeff(Fg,d)
            gvseq.append(c)
            Fg = Fg - c*sum([q**(k*d)*k**(_sage_const_2 *g-_sage_const_3 ) for k in range(_sage_const_1 ,_sage_const_1 +floor((prec-_sage_const_1 )/d))])
            correction = c*sum([q**(k*d)*(_sage_const_1 /k)*_sage_const_2 **(_sage_const_2 *g-_sage_const_2 )*power_of_sin(_sage_const_2 *g-_sage_const_2 ,k*hbar/_sage_const_2 ,_sage_const_2 *g_max-_sage_const_1 ) for k in range(_sage_const_1 ,_sage_const_1 +floor((prec-_sage_const_1 )/d))])
            myF = myF - correction
        results.append(gvseq)
    return results

def GV_to_log_free_energy(S, GV):
    """
    Compute the logarithm of the Gromov--Witten total descendant
    potential (which is also known as the log free energy) from
    Gopakumar--Vafa invariants.

    INPUT:

    -  ``S`` - a Laurent series ring S = R((hbar)) over a power
       series ring R = QQ[[q]].

    - ``GV`` - a list [S_0, S_1, ..., S_G] where S_g is the list
      of genus-g Gopakumar--Vafa invariants determined by F.

    OUTPUT:

    An element of S of the form

      F_0 hbar^-2 + F_1 + F_2 hbar^2 + ... + F_G hbar^(2*G-2)

    where F_g is the genus-g Gromov--Witten potential as an
    element of R.  The precision of F_g will vary depending on
    the number of genus-h Gopakumar--Vafa invariants provided
    with h <= g.
    """
    # grab the generators of the power series rings
    hbar = S.gen()
    R = S.base_ring()
    q = R.gen()
    # now build the log free energy
    gmax = len(GV)-_sage_const_1 
    result = S.zero()
    for g, GVg in enumerate(GV):
        prec = len(GVg)+_sage_const_1 
        for d in range(_sage_const_1 ,prec):
            for k in range(_sage_const_1 ,_sage_const_1 +floor((prec-_sage_const_1 )/d)):
                contrib = GVg[d-_sage_const_1 ]*q**(k*d)*(_sage_const_1 /k)*(_sage_const_2 *sin(S.power_series_ring()(k*hbar/_sage_const_2 )))**(_sage_const_2 *g-_sage_const_2 )
                result = result + contrib.add_bigoh(_sage_const_2 *gmax-_sage_const_1 )
    # get the precision of Fg right
    cs = result.coefficients()
    return sum([ cs[i].add_bigoh(len(GV[e/_sage_const_2 +_sage_const_1 ])+_sage_const_1 )*hbar**e for i, e in enumerate(result.exponents())])




==> anc/GV.sage <==
# GV.sage - Sage code for converting between Gromov--Witten and
# Gopakumar--Vafa invariants.

# Written in 2018 by: Tom Coates <t.coates@imperial.ac.uk>
#                     Hiroshi Iritani <iritani@math.kyoto-u.ac.jp>

# To the extent possible under law, the author(s) have dedicated all
# copyright and related and neighboring rights to this software to the
# public domain worldwide. This software is distributed without any
# warranty.  You should have received a copy of the CC0 Public Domain
# Dedication along with this software. If not, see
# <http://creativecommons.org/publicdomain/zero/1.0/>.

# If you make use of this code in an academic or commercial context,
# please acknowledge this by including a reference or citation to the
# paper "Gromov--Witten Invariants of Local P^2 and Modular Forms" by
# Tom Coates and Hiroshi Iritani, 2018.

def coeff(F,k):
    """
    Returns the k-th coefficient of F.

    INPUT:

    - ``F`` - a univariate power series or Laurent series or
      polynomial or Laurent polynomial.
    - ``k`` - an integer.
    """
    try:
        return F.coefficients()[F.exponents().index(k)]
    except ValueError:
        return F.base_ring().zero()

def power_of_sin(k, x, prec):
    """
    Returns the Laurent series expansion of (sin T)^k, up to and
    including the term involving T^(prec-1), evaluated at T=x

    INPUT:

    - ``k`` - an integer
    - ``x`` - an element of a QQ-algebra
    - ``prec`` - a non-negative integer
    """
    # sanity checks
    if not k in ZZ:
        raise RuntimeError, "k must be an integer"
    if not prec in ZZ and prec >= 0:
        raise RuntimeError, "prec must be a non-negative integer"
    R.<T> = LaurentSeriesRing(Rationals(),default_prec=max(prec,prec-k,20))
    s = sin(R.power_series_ring()(T))^k
    cs = s.coefficients()
    result = x.parent()(sum([cs[i]*x^e for i, e in enumerate(s.exponents()) if e < prec]))
    return result


    
def log_free_energy_to_GV(F):
    """
    Extracts Gopakumar--Vafa invariants from the logarithm of the
    Gromov--Witten total descendant potential (which is also known as
    the log free energy).

    INPUT:

    - ``F`` - the log free energy.  This should be an element of a
      Laurent series ring S = R((hbar)) over a power series ring
      R = QQ[[q]], of the form

      F_0 hbar^-2 + F_1 + F_2 hbar^2 + ... + F_G hbar^(2*G-2)

      where F_g is the genus-g Gromov--Witten potential.

      
    OUTPUT:

    A list [S_0, S_1, ..., S_G] where S_g is the list of genus-g
    Gopakumar--Vafa invariants determined by F.  S_g will
    contain as many invariants as can be determined from F, so
    its length will vary depending on the precision of the power
    series F_g.  The list S_g is [GV(g,1), GV(G,2), ... ], that is,
    it starts with the degree-1 genus-g Gopakumar--Vafa invariant.
    """
    # sanity checks
    for e in F.exponents():
        if not e/2 in ZZ:
            raise RuntimeError, "F must not contain odd powers of hbar"
    if F.valuation() < -2:
        raise RuntimeError, "F must not contain powers of hbar lower than -2"
    # to avoid confusion about how Sage (Laurent) polynomial and
    # power series rings work when the base ring is a power
    # series ring, which is an inexact ring, we do the calculation
    # in a Laurent polynomial ring over a polynomial ring
    polyR = F.parent().base_ring().zero().polynomial().parent()
    q = polyR.gen()
    polyS.<hbar> = LaurentPolynomialRing(polyR)
    # move F into the Laurent polynomial ring
    cs = F.coefficients()
    myF = sum([ cs[i].polynomial()*hbar^e for i, e in enumerate(F.exponents())])
    g_max = (myF.degree()+2)/2
    results = []
    for g in range(1+g_max):
        Fg = coeff(myF,2*g-2)
        gvseq = []
        prec = Fg.degree() + 1
        for d in range(1,prec):
            c = coeff(Fg,d)
            gvseq.append(c)
            Fg = Fg - c*sum([q^(k*d)*k^(2*g-3) for k in range(1,1+floor((prec-1)/d))])
            correction = c*sum([q^(k*d)*(1/k)*2^(2*g-2)*power_of_sin(2*g-2,k*hbar/2,2*g_max-1) for k in range(1,1+floor((prec-1)/d))])
            myF = myF - correction
        results.append(gvseq)
    return results

def GV_to_log_free_energy(S, GV):
    """
    Compute the logarithm of the Gromov--Witten total descendant
    potential (which is also known as the log free energy) from
    Gopakumar--Vafa invariants.

    INPUT:

    -  ``S`` - a Laurent series ring S = R((hbar)) over a power
       series ring R = QQ[[q]].

    - ``GV`` - a list [S_0, S_1, ..., S_G] where S_g is the list
      of genus-g Gopakumar--Vafa invariants determined by F.

    OUTPUT:

    An element of S of the form

      F_0 hbar^-2 + F_1 + F_2 hbar^2 + ... + F_G hbar^(2*G-2)

    where F_g is the genus-g Gromov--Witten potential as an
    element of R.  The precision of F_g will vary depending on
    the number of genus-h Gopakumar--Vafa invariants provided
    with h <= g.
    """
    # grab the generators of the power series rings
    hbar = S.gen()
    R = S.base_ring()
    q = R.gen()
    # now build the log free energy
    gmax = len(GV)-1
    result = S.zero()
    for g, GVg in enumerate(GV):
        prec = len(GVg)+1
        for d in range(1,prec):
            for k in range(1,1+floor((prec-1)/d)):
                contrib = GVg[d-1]*q^(k*d)*(1/k)*(2*sin(S.power_series_ring()(k*hbar/2)))^(2*g-2)
                result = result + contrib.add_bigoh(2*gmax-1)
    # get the precision of Fg right
    cs = result.coefficients()
    return sum([ cs[i].add_bigoh(len(GV[e/2+1])+1)*hbar^e for i, e in enumerate(result.exponents())])



==> anc/LICENSE <==
Creative Commons Legal Code

CC0 1.0 Universal

    CREATIVE COMMONS CORPORATION IS NOT A LAW FIRM AND DOES NOT PROVIDE
    LEGAL SERVICES. DISTRIBUTION OF THIS DOCUMENT DOES NOT CREATE AN
    ATTORNEY-CLIENT RELATIONSHIP. CREATIVE COMMONS PROVIDES THIS
    INFORMATION ON AN "AS-IS" BASIS. CREATIVE COMMONS MAKES NO WARRANTIES
    REGARDING THE USE OF THIS DOCUMENT OR THE INFORMATION OR WORKS
    PROVIDED HEREUNDER, AND DISCLAIMS LIABILITY FOR DAMAGES RESULTING FROM
    THE USE OF THIS DOCUMENT OR THE INFORMATION OR WORKS PROVIDED
    HEREUNDER.

Statement of Purpose

The laws of most jurisdictions throughout the world automatically confer
exclusive Copyright and Related Rights (defined below) upon the creator
and subsequent owner(s) (each and all, an "owner") of an original work of
authorship and/or a database (each, a "Work").

Certain owners wish to permanently relinquish those rights to a Work for
the purpose of contributing to a commons of creative, cultural and
scientific works ("Commons") that the public can reliably and without fear
of later claims of infringement build upon, modify, incorporate in other
works, reuse and redistribute as freely as possible in any form whatsoever
and for any purposes, including without limitation commercial purposes.
These owners may contribute to the Commons to promote the ideal of a free
culture and the further production of creative, cultural and scientific
works, or to gain reputation or greater distribution for their Work in
part through the use and efforts of others.

For these and/or other purposes and motivations, and without any
expectation of additional consideration or compensation, the person
associating CC0 with a Work (the "Affirmer"), to the extent that he or she
is an owner of Copyright and Related Rights in the Work, voluntarily
elects to apply CC0 to the Work and publicly distribute the Work under its
terms, with knowledge of his or her Copyright and Related Rights in the
Work and the meaning and intended legal effect of CC0 on those rights.

1. Copyright and Related Rights. A Work made available under CC0 may be
protected by copyright and related or neighboring rights ("Copyright and
Related Rights"). Copyright and Related Rights include, but are not
limited to, the following:

  i. the right to reproduce, adapt, distribute, perform, display,
     communicate, and translate a Work;
 ii. moral rights retained by the original author(s) and/or performer(s);
iii. publicity and privacy rights pertaining to a person's image or
     likeness depicted in a Work;
 iv. rights protecting against unfair competition in regards to a Work,
     subject to the limitations in paragraph 4(a), below;
  v. rights protecting the extraction, dissemination, use and reuse of data
     in a Work;
 vi. database rights (such as those arising under Directive 96/9/EC of the
     European Parliament and of the Council of 11 March 1996 on the legal
     protection of databases, and under any national implementation
     thereof, including any amended or successor version of such
     directive); and
vii. other similar, equivalent or corresponding rights throughout the
     world based on applicable law or treaty, and any national
     implementations thereof.

2. Waiver. To the greatest extent permitted by, but not in contravention
of, applicable law, Affirmer hereby overtly, fully, permanently,
irrevocably and unconditionally waives, abandons, and surrenders all of
Affirmer's Copyright and Related Rights and associated claims and causes
of action, whether now known or unknown (including existing as well as
future claims and causes of action), in the Work (i) in all territories
worldwide, (ii) for the maximum duration provided by applicable law or
treaty (including future time extensions), (iii) in any current or future
medium and for any number of copies, and (iv) for any purpose whatsoever,
including without limitation commercial, advertising or promotional
purposes (the "Waiver"). Affirmer makes the Waiver for the benefit of each
member of the public at large and to the detriment of Affirmer's heirs and
successors, fully intending that such Waiver shall not be subject to
revocation, rescission, cancellation, termination, or any other legal or
equitable action to disrupt the quiet enjoyment of the Work by the public
as contemplated by Affirmer's express Statement of Purpose.

3. Public License Fallback. Should any part of the Waiver for any reason
be judged legally invalid or ineffective under applicable law, then the
Waiver shall be preserved to the maximum extent permitted taking into
account Affirmer's express Statement of Purpose. In addition, to the
extent the Waiver is so judged Affirmer hereby grants to each affected
person a royalty-free, non transferable, non sublicensable, non exclusive,
irrevocable and unconditional license to exercise Affirmer's Copyright and
Related Rights in the Work (i) in all territories worldwide, (ii) for the
maximum duration provided by applicable law or treaty (including future
time extensions), (iii) in any current or future medium and for any number
of copies, and (iv) for any purpose whatsoever, including without
limitation commercial, advertising or promotional purposes (the
"License"). The License shall be deemed effective as of the date CC0 was
applied by Affirmer to the Work. Should any part of the License for any
reason be judged legally invalid or ineffective under applicable law, such
partial invalidity or ineffectiveness shall not invalidate the remainder
of the License, and in such case Affirmer hereby affirms that he or she
will not (i) exercise any of his or her remaining Copyright and Related
Rights in the Work or (ii) assert any associated claims and causes of
action with respect to the Work, in either case contrary to Affirmer's
express Statement of Purpose.

4. Limitations and Disclaimers.

 a. No trademark or patent rights held by Affirmer are waived, abandoned,
    surrendered, licensed or otherwise affected by this document.
 b. Affirmer offers the Work as-is and makes no representations or
    warranties of any kind concerning the Work, express, implied,
    statutory or otherwise, including without limitation warranties of
    title, merchantability, fitness for a particular purpose, non
    infringement, or the absence of latent or other defects, accuracy, or
    the present or absence of errors, whether or not discoverable, all to
    the greatest extent permissible under applicable law.
 c. Affirmer disclaims responsibility for clearing rights of other persons
    that may apply to the Work or any use thereof, including without
    limitation any person's Copyright and Related Rights in the Work.
    Further, Affirmer disclaims responsibility for obtaining any necessary
    consents, permissions or other rights required for any use of the
    Work.
 d. Affirmer understands and acknowledges that Creative Commons is not a
    party to this document and has no duty or obligation with respect to
    this CC0 or use of the Work.

==> anc/genus_2.txt <==
Strata of \bar{M}_{2, 0}

Genus: 2,
  codimension: 0,
  irreducible components: 1,
  with genus 2 
  with marked points 0 
  with loops 0 
  with adjacency matrix
    0 

Genus: 2,
  codimension: 1,
  irreducible components: 1,
  with genus 1 
  with marked points 0 
  with loops 1 
  with adjacency matrix
    1 

Genus: 2,
  codimension: 2,
  irreducible components: 1,
  with genus 0 
  with marked points 0 
  with loops 2 
  with adjacency matrix
    2 

Genus: 2,
  codimension: 3,
  irreducible components: 2,
  with genus 0 0 
  with marked points 0 0 
  with loops 0 0 
  with adjacency matrix
    0 3 
    3 0 

Genus: 2,
  codimension: 3,
  irreducible components: 2,
  with genus 0 0 
  with marked points 0 0 
  with loops 1 1 
  with adjacency matrix
    1 1 
    1 1 

Genus: 2,
  codimension: 2,
  irreducible components: 2,
  with genus 0 1 
  with marked points 0 0 
  with loops 1 0 
  with adjacency matrix
    1 1 
    1 0 

Genus: 2,
  codimension: 1,
  irreducible components: 2,
  with genus 1 1 
  with marked points 0 0 
  with loops 0 0 
  with adjacency matrix
    0 1 
    1 0 



==> anc/genus_3.txt <==
Strata of \bar{M}_{3, 0}

Genus: 3,
  codimension: 0,
  irreducible components: 1,
  with genus 3 
  with marked points 0 
  with loops 0 
  with adjacency matrix
    0 

Genus: 3,
  codimension: 1,
  irreducible components: 1,
  with genus 2 
  with marked points 0 
  with loops 1 
  with adjacency matrix
    1 

Genus: 3,
  codimension: 2,
  irreducible components: 1,
  with genus 1 
  with marked points 0 
  with loops 2 
  with adjacency matrix
    2 

Genus: 3,
  codimension: 3,
  irreducible components: 1,
  with genus 0 
  with marked points 0 
  with loops 3 
  with adjacency matrix
    3 

Genus: 3,
  codimension: 4,
  irreducible components: 2,
  with genus 0 0 
  with marked points 0 0 
  with loops 0 0 
  with adjacency matrix
    0 4 
    4 0 

Genus: 3,
  codimension: 4,
  irreducible components: 2,
  with genus 0 0 
  with marked points 0 0 
  with loops 0 1 
  with adjacency matrix
    0 3 
    3 1 

Genus: 3,
  codimension: 4,
  irreducible components: 2,
  with genus 0 0 
  with marked points 0 0 
  with loops 1 1 
  with adjacency matrix
    1 2 
    2 1 

Genus: 3,
  codimension: 4,
  irreducible components: 2,
  with genus 0 0 
  with marked points 0 0 
  with loops 1 2 
  with adjacency matrix
    1 1 
    1 2 

Genus: 3,
  codimension: 3,
  irreducible components: 2,
  with genus 0 1 
  with marked points 0 0 
  with loops 0 0 
  with adjacency matrix
    0 3 
    3 0 

Genus: 3,
  codimension: 3,
  irreducible components: 2,
  with genus 0 1 
  with marked points 0 0 
  with loops 1 0 
  with adjacency matrix
    1 2 
    2 0 

Genus: 3,
  codimension: 3,
  irreducible components: 2,
  with genus 0 1 
  with marked points 0 0 
  with loops 1 1 
  with adjacency matrix
    1 1 
    1 1 

Genus: 3,
  codimension: 3,
  irreducible components: 2,
  with genus 0 1 
  with marked points 0 0 
  with loops 2 0 
  with adjacency matrix
    2 1 
    1 0 

Genus: 3,
  codimension: 2,
  irreducible components: 2,
  with genus 0 2 
  with marked points 0 0 
  with loops 1 0 
  with adjacency matrix
    1 1 
    1 0 

Genus: 3,
  codimension: 2,
  irreducible components: 2,
  with genus 1 1 
  with marked points 0 0 
  with loops 0 0 
  with adjacency matrix
    0 2 
    2 0 

Genus: 3,
  codimension: 2,
  irreducible components: 2,
  with genus 1 1 
  with marked points 0 0 
  with loops 0 1 
  with adjacency matrix
    0 1 
    1 1 

Genus: 3,
  codimension: 1,
  irreducible components: 2,
  with genus 1 2 
  with marked points 0 0 
  with loops 0 0 
  with adjacency matrix
    0 1 
    1 0 

Genus: 3,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 1 2 
    1 0 2 
    2 2 0 

Genus: 3,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 0 0 1 
  with adjacency matrix
    0 2 1 
    2 0 1 
    1 1 1 

Genus: 3,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 0 0 1 
  with adjacency matrix
    0 3 0 
    3 0 1 
    0 1 1 

Genus: 3,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 0 1 1 
  with adjacency matrix
    0 1 2 
    1 1 0 
    2 0 1 

Genus: 3,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 1 1 1 
  with adjacency matrix
    1 0 1 
    0 1 1 
    1 1 1 

Genus: 3,
  codimension: 4,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 2 1 
    2 0 1 
    1 1 0 

Genus: 3,
  codimension: 4,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 3 0 
    3 0 1 
    0 1 0 

Genus: 3,
  codimension: 4,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 0 1 0 
  with adjacency matrix
    0 1 2 
    1 1 0 
    2 0 0 

Genus: 3,
  codimension: 4,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 0 1 0 
  with adjacency matrix
    0 2 1 
    2 1 0 
    1 0 0 

Genus: 3,
  codimension: 4,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 1 1 0 
  with adjacency matrix
    1 0 1 
    0 1 1 
    1 1 0 

Genus: 3,
  codimension: 4,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 1 1 0 
  with adjacency matrix
    1 1 0 
    1 1 1 
    0 1 0 

Genus: 3,
  codimension: 3,
  irreducible components: 3,
  with genus 0 1 1 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 1 2 
    1 0 0 
    2 0 0 

Genus: 3,
  codimension: 3,
  irreducible components: 3,
  with genus 0 1 1 
  with marked points 0 0 0 
  with loops 1 0 0 
  with adjacency matrix
    1 0 1 
    0 0 1 
    1 1 0 

Genus: 3,
  codimension: 3,
  irreducible components: 3,
  with genus 0 1 1 
  with marked points 0 0 0 
  with loops 1 0 0 
  with adjacency matrix
    1 1 1 
    1 0 0 
    1 0 0 

Genus: 3,
  codimension: 2,
  irreducible components: 3,
  with genus 1 1 1 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 0 1 
    0 0 1 
    1 1 0 

Genus: 3,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 0 1 2 
    0 0 2 1 
    1 2 0 0 
    2 1 0 0 

Genus: 3,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 1 1 1 
    1 0 1 1 
    1 1 0 1 
    1 1 1 0 

Genus: 3,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 0 1 
  with adjacency matrix
    0 1 1 1 
    1 0 2 0 
    1 2 0 0 
    1 0 0 1 

Genus: 3,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 1 1 
  with adjacency matrix
    0 2 0 1 
    2 0 1 0 
    0 1 1 0 
    1 0 0 1 

Genus: 3,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 1 1 1 
  with adjacency matrix
    0 1 1 1 
    1 1 0 0 
    1 0 1 0 
    1 0 0 1 

Genus: 3,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 1 1 1 
    1 0 2 0 
    1 2 0 0 
    1 0 0 0 

Genus: 3,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 1 0 
  with adjacency matrix
    0 2 0 1 
    2 0 1 0 
    0 1 1 0 
    1 0 0 0 

Genus: 3,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 1 1 0 
  with adjacency matrix
    0 1 1 1 
    1 1 0 0 
    1 0 1 0 
    1 0 0 0 

Genus: 3,
  codimension: 4,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 2 0 1 
    2 0 1 0 
    0 1 0 0 
    1 0 0 0 

Genus: 3,
  codimension: 4,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 1 0 0 
  with adjacency matrix
    0 1 1 1 
    1 1 0 0 
    1 0 0 0 
    1 0 0 0 

Genus: 3,
  codimension: 3,
  irreducible components: 4,
  with genus 0 1 1 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 1 1 1 
    1 0 0 0 
    1 0 0 0 
    1 0 0 0 



==> anc/genus_4.txt <==
Strata of \bar{M}_{4, 0}

Genus: 4,
  codimension: 0,
  irreducible components: 1,
  with genus 4 
  with marked points 0 
  with loops 0 
  with adjacency matrix
    0 

Genus: 4,
  codimension: 1,
  irreducible components: 1,
  with genus 3 
  with marked points 0 
  with loops 1 
  with adjacency matrix
    1 

Genus: 4,
  codimension: 2,
  irreducible components: 1,
  with genus 2 
  with marked points 0 
  with loops 2 
  with adjacency matrix
    2 

Genus: 4,
  codimension: 3,
  irreducible components: 1,
  with genus 1 
  with marked points 0 
  with loops 3 
  with adjacency matrix
    3 

Genus: 4,
  codimension: 4,
  irreducible components: 1,
  with genus 0 
  with marked points 0 
  with loops 4 
  with adjacency matrix
    4 

Genus: 4,
  codimension: 5,
  irreducible components: 2,
  with genus 0 0 
  with marked points 0 0 
  with loops 0 0 
  with adjacency matrix
    0 5 
    5 0 

Genus: 4,
  codimension: 5,
  irreducible components: 2,
  with genus 0 0 
  with marked points 0 0 
  with loops 0 1 
  with adjacency matrix
    0 4 
    4 1 

Genus: 4,
  codimension: 5,
  irreducible components: 2,
  with genus 0 0 
  with marked points 0 0 
  with loops 0 2 
  with adjacency matrix
    0 3 
    3 2 

Genus: 4,
  codimension: 5,
  irreducible components: 2,
  with genus 0 0 
  with marked points 0 0 
  with loops 1 1 
  with adjacency matrix
    1 3 
    3 1 

Genus: 4,
  codimension: 5,
  irreducible components: 2,
  with genus 0 0 
  with marked points 0 0 
  with loops 1 2 
  with adjacency matrix
    1 2 
    2 2 

Genus: 4,
  codimension: 5,
  irreducible components: 2,
  with genus 0 0 
  with marked points 0 0 
  with loops 1 3 
  with adjacency matrix
    1 1 
    1 3 

Genus: 4,
  codimension: 5,
  irreducible components: 2,
  with genus 0 0 
  with marked points 0 0 
  with loops 2 2 
  with adjacency matrix
    2 1 
    1 2 

Genus: 4,
  codimension: 4,
  irreducible components: 2,
  with genus 0 1 
  with marked points 0 0 
  with loops 0 0 
  with adjacency matrix
    0 4 
    4 0 

Genus: 4,
  codimension: 4,
  irreducible components: 2,
  with genus 0 1 
  with marked points 0 0 
  with loops 0 1 
  with adjacency matrix
    0 3 
    3 1 

Genus: 4,
  codimension: 4,
  irreducible components: 2,
  with genus 0 1 
  with marked points 0 0 
  with loops 1 0 
  with adjacency matrix
    1 3 
    3 0 

Genus: 4,
  codimension: 4,
  irreducible components: 2,
  with genus 0 1 
  with marked points 0 0 
  with loops 1 1 
  with adjacency matrix
    1 2 
    2 1 

Genus: 4,
  codimension: 4,
  irreducible components: 2,
  with genus 0 1 
  with marked points 0 0 
  with loops 1 2 
  with adjacency matrix
    1 1 
    1 2 

Genus: 4,
  codimension: 4,
  irreducible components: 2,
  with genus 0 1 
  with marked points 0 0 
  with loops 2 0 
  with adjacency matrix
    2 2 
    2 0 

Genus: 4,
  codimension: 4,
  irreducible components: 2,
  with genus 0 1 
  with marked points 0 0 
  with loops 2 1 
  with adjacency matrix
    2 1 
    1 1 

Genus: 4,
  codimension: 4,
  irreducible components: 2,
  with genus 0 1 
  with marked points 0 0 
  with loops 3 0 
  with adjacency matrix
    3 1 
    1 0 

Genus: 4,
  codimension: 3,
  irreducible components: 2,
  with genus 0 2 
  with marked points 0 0 
  with loops 0 0 
  with adjacency matrix
    0 3 
    3 0 

Genus: 4,
  codimension: 3,
  irreducible components: 2,
  with genus 0 2 
  with marked points 0 0 
  with loops 1 0 
  with adjacency matrix
    1 2 
    2 0 

Genus: 4,
  codimension: 3,
  irreducible components: 2,
  with genus 0 2 
  with marked points 0 0 
  with loops 1 1 
  with adjacency matrix
    1 1 
    1 1 

Genus: 4,
  codimension: 3,
  irreducible components: 2,
  with genus 0 2 
  with marked points 0 0 
  with loops 2 0 
  with adjacency matrix
    2 1 
    1 0 

Genus: 4,
  codimension: 2,
  irreducible components: 2,
  with genus 0 3 
  with marked points 0 0 
  with loops 1 0 
  with adjacency matrix
    1 1 
    1 0 

Genus: 4,
  codimension: 3,
  irreducible components: 2,
  with genus 1 1 
  with marked points 0 0 
  with loops 0 0 
  with adjacency matrix
    0 3 
    3 0 

Genus: 4,
  codimension: 3,
  irreducible components: 2,
  with genus 1 1 
  with marked points 0 0 
  with loops 0 1 
  with adjacency matrix
    0 2 
    2 1 

Genus: 4,
  codimension: 3,
  irreducible components: 2,
  with genus 1 1 
  with marked points 0 0 
  with loops 0 2 
  with adjacency matrix
    0 1 
    1 2 

Genus: 4,
  codimension: 3,
  irreducible components: 2,
  with genus 1 1 
  with marked points 0 0 
  with loops 1 1 
  with adjacency matrix
    1 1 
    1 1 

Genus: 4,
  codimension: 2,
  irreducible components: 2,
  with genus 1 2 
  with marked points 0 0 
  with loops 0 0 
  with adjacency matrix
    0 2 
    2 0 

Genus: 4,
  codimension: 2,
  irreducible components: 2,
  with genus 1 2 
  with marked points 0 0 
  with loops 0 1 
  with adjacency matrix
    0 1 
    1 1 

Genus: 4,
  codimension: 2,
  irreducible components: 2,
  with genus 1 2 
  with marked points 0 0 
  with loops 1 0 
  with adjacency matrix
    1 1 
    1 0 

Genus: 4,
  codimension: 1,
  irreducible components: 2,
  with genus 1 3 
  with marked points 0 0 
  with loops 0 0 
  with adjacency matrix
    0 1 
    1 0 

Genus: 4,
  codimension: 1,
  irreducible components: 2,
  with genus 2 2 
  with marked points 0 0 
  with loops 0 0 
  with adjacency matrix
    0 1 
    1 0 

Genus: 4,
  codimension: 6,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 0 3 
    0 0 3 
    3 3 0 

Genus: 4,
  codimension: 6,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 1 2 
    1 0 3 
    2 3 0 

Genus: 4,
  codimension: 6,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 2 2 
    2 0 2 
    2 2 0 

Genus: 4,
  codimension: 6,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 0 0 1 
  with adjacency matrix
    0 1 2 
    1 0 2 
    2 2 1 

Genus: 4,
  codimension: 6,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 0 0 1 
  with adjacency matrix
    0 2 1 
    2 0 2 
    1 2 1 

Genus: 4,
  codimension: 6,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 0 0 1 
  with adjacency matrix
    0 3 0 
    3 0 2 
    0 2 1 

Genus: 4,
  codimension: 6,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 0 0 1 
  with adjacency matrix
    0 3 1 
    3 0 1 
    1 1 1 

Genus: 4,
  codimension: 6,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 0 0 1 
  with adjacency matrix
    0 4 0 
    4 0 1 
    0 1 1 

Genus: 4,
  codimension: 6,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 0 0 2 
  with adjacency matrix
    0 2 1 
    2 0 1 
    1 1 2 

Genus: 4,
  codimension: 6,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 0 0 2 
  with adjacency matrix
    0 3 0 
    3 0 1 
    0 1 2 

Genus: 4,
  codimension: 6,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 0 1 1 
  with adjacency matrix
    0 0 3 
    0 1 1 
    3 1 1 

Genus: 4,
  codimension: 6,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 0 1 1 
  with adjacency matrix
    0 1 2 
    1 1 1 
    2 1 1 

Genus: 4,
  codimension: 6,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 0 1 1 
  with adjacency matrix
    0 1 3 
    1 1 0 
    3 0 1 

Genus: 4,
  codimension: 6,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 0 1 1 
  with adjacency matrix
    0 2 2 
    2 1 0 
    2 0 1 

Genus: 4,
  codimension: 6,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 0 1 2 
  with adjacency matrix
    0 1 2 
    1 1 0 
    2 0 2 

Genus: 4,
  codimension: 6,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 0 1 2 
  with adjacency matrix
    0 2 1 
    2 1 0 
    1 0 2 

Genus: 4,
  codimension: 6,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 1 1 1 
  with adjacency matrix
    1 0 1 
    0 1 2 
    1 2 1 

Genus: 4,
  codimension: 6,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 1 1 1 
  with adjacency matrix
    1 1 1 
    1 1 1 
    1 1 1 

Genus: 4,
  codimension: 6,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 1 1 2 
  with adjacency matrix
    1 0 1 
    0 1 1 
    1 1 2 

Genus: 4,
  codimension: 6,
  irreducible components: 3,
  with genus 0 0 0 
  with marked points 0 0 0 
  with loops 1 1 2 
  with adjacency matrix
    1 1 0 
    1 1 1 
    0 1 2 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 1 2 
    1 0 2 
    2 2 0 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 2 1 
    2 0 2 
    1 2 0 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 3 0 
    3 0 2 
    0 2 0 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 3 1 
    3 0 1 
    1 1 0 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 4 0 
    4 0 1 
    0 1 0 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 0 0 1 
  with adjacency matrix
    0 2 1 
    2 0 1 
    1 1 1 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 0 0 1 
  with adjacency matrix
    0 3 0 
    3 0 1 
    0 1 1 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 0 1 0 
  with adjacency matrix
    0 0 3 
    0 1 1 
    3 1 0 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 0 1 0 
  with adjacency matrix
    0 1 2 
    1 1 1 
    2 1 0 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 0 1 0 
  with adjacency matrix
    0 1 3 
    1 1 0 
    3 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 0 1 0 
  with adjacency matrix
    0 2 1 
    2 1 1 
    1 1 0 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 0 1 0 
  with adjacency matrix
    0 2 2 
    2 1 0 
    2 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 0 1 0 
  with adjacency matrix
    0 3 0 
    3 1 1 
    0 1 0 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 0 1 0 
  with adjacency matrix
    0 3 1 
    3 1 0 
    1 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 0 1 1 
  with adjacency matrix
    0 1 2 
    1 1 0 
    2 0 1 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 0 1 1 
  with adjacency matrix
    0 2 1 
    2 1 0 
    1 0 1 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 0 2 0 
  with adjacency matrix
    0 1 2 
    1 2 0 
    2 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 0 2 0 
  with adjacency matrix
    0 2 1 
    2 2 0 
    1 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 1 1 0 
  with adjacency matrix
    1 0 1 
    0 1 2 
    1 2 0 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 1 1 0 
  with adjacency matrix
    1 1 0 
    1 1 2 
    0 2 0 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 1 1 0 
  with adjacency matrix
    1 1 1 
    1 1 1 
    1 1 0 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 1 1 0 
  with adjacency matrix
    1 2 0 
    2 1 1 
    0 1 0 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 1 1 1 
  with adjacency matrix
    1 0 1 
    0 1 1 
    1 1 1 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 1 1 1 
  with adjacency matrix
    1 1 0 
    1 1 1 
    0 1 1 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 1 2 0 
  with adjacency matrix
    1 0 1 
    0 2 1 
    1 1 0 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 1 2 0 
  with adjacency matrix
    1 1 0 
    1 2 1 
    0 1 0 

Genus: 4,
  codimension: 5,
  irreducible components: 3,
  with genus 0 0 1 
  with marked points 0 0 0 
  with loops 1 2 0 
  with adjacency matrix
    1 1 1 
    1 2 0 
    1 0 0 

Genus: 4,
  codimension: 4,
  irreducible components: 3,
  with genus 0 0 2 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 2 1 
    2 0 1 
    1 1 0 

Genus: 4,
  codimension: 4,
  irreducible components: 3,
  with genus 0 0 2 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 3 0 
    3 0 1 
    0 1 0 

Genus: 4,
  codimension: 4,
  irreducible components: 3,
  with genus 0 0 2 
  with marked points 0 0 0 
  with loops 0 1 0 
  with adjacency matrix
    0 1 2 
    1 1 0 
    2 0 0 

Genus: 4,
  codimension: 4,
  irreducible components: 3,
  with genus 0 0 2 
  with marked points 0 0 0 
  with loops 0 1 0 
  with adjacency matrix
    0 2 1 
    2 1 0 
    1 0 0 

Genus: 4,
  codimension: 4,
  irreducible components: 3,
  with genus 0 0 2 
  with marked points 0 0 0 
  with loops 1 1 0 
  with adjacency matrix
    1 0 1 
    0 1 1 
    1 1 0 

Genus: 4,
  codimension: 4,
  irreducible components: 3,
  with genus 0 0 2 
  with marked points 0 0 0 
  with loops 1 1 0 
  with adjacency matrix
    1 1 0 
    1 1 1 
    0 1 0 

Genus: 4,
  codimension: 4,
  irreducible components: 3,
  with genus 0 1 1 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 0 3 
    0 0 1 
    3 1 0 

Genus: 4,
  codimension: 4,
  irreducible components: 3,
  with genus 0 1 1 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 1 2 
    1 0 1 
    2 1 0 

Genus: 4,
  codimension: 4,
  irreducible components: 3,
  with genus 0 1 1 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 1 3 
    1 0 0 
    3 0 0 

Genus: 4,
  codimension: 4,
  irreducible components: 3,
  with genus 0 1 1 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 2 2 
    2 0 0 
    2 0 0 

Genus: 4,
  codimension: 4,
  irreducible components: 3,
  with genus 0 1 1 
  with marked points 0 0 0 
  with loops 0 0 1 
  with adjacency matrix
    0 1 2 
    1 0 0 
    2 0 1 

Genus: 4,
  codimension: 4,
  irreducible components: 3,
  with genus 0 1 1 
  with marked points 0 0 0 
  with loops 0 0 1 
  with adjacency matrix
    0 2 1 
    2 0 0 
    1 0 1 

Genus: 4,
  codimension: 4,
  irreducible components: 3,
  with genus 0 1 1 
  with marked points 0 0 0 
  with loops 1 0 0 
  with adjacency matrix
    1 0 1 
    0 0 2 
    1 2 0 

Genus: 4,
  codimension: 4,
  irreducible components: 3,
  with genus 0 1 1 
  with marked points 0 0 0 
  with loops 1 0 0 
  with adjacency matrix
    1 0 2 
    0 0 1 
    2 1 0 

Genus: 4,
  codimension: 4,
  irreducible components: 3,
  with genus 0 1 1 
  with marked points 0 0 0 
  with loops 1 0 0 
  with adjacency matrix
    1 1 1 
    1 0 1 
    1 1 0 

Genus: 4,
  codimension: 4,
  irreducible components: 3,
  with genus 0 1 1 
  with marked points 0 0 0 
  with loops 1 0 0 
  with adjacency matrix
    1 1 2 
    1 0 0 
    2 0 0 

Genus: 4,
  codimension: 4,
  irreducible components: 3,
  with genus 0 1 1 
  with marked points 0 0 0 
  with loops 1 0 1 
  with adjacency matrix
    1 0 1 
    0 0 1 
    1 1 1 

Genus: 4,
  codimension: 4,
  irreducible components: 3,
  with genus 0 1 1 
  with marked points 0 0 0 
  with loops 1 0 1 
  with adjacency matrix
    1 1 0 
    1 0 1 
    0 1 1 

Genus: 4,
  codimension: 4,
  irreducible components: 3,
  with genus 0 1 1 
  with marked points 0 0 0 
  with loops 1 0 1 
  with adjacency matrix
    1 1 1 
    1 0 0 
    1 0 1 

Genus: 4,
  codimension: 4,
  irreducible components: 3,
  with genus 0 1 1 
  with marked points 0 0 0 
  with loops 2 0 0 
  with adjacency matrix
    2 0 1 
    0 0 1 
    1 1 0 

Genus: 4,
  codimension: 4,
  irreducible components: 3,
  with genus 0 1 1 
  with marked points 0 0 0 
  with loops 2 0 0 
  with adjacency matrix
    2 1 1 
    1 0 0 
    1 0 0 

Genus: 4,
  codimension: 3,
  irreducible components: 3,
  with genus 0 1 2 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 1 2 
    1 0 0 
    2 0 0 

Genus: 4,
  codimension: 3,
  irreducible components: 3,
  with genus 0 1 2 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 2 1 
    2 0 0 
    1 0 0 

Genus: 4,
  codimension: 3,
  irreducible components: 3,
  with genus 0 1 2 
  with marked points 0 0 0 
  with loops 1 0 0 
  with adjacency matrix
    1 0 1 
    0 0 1 
    1 1 0 

Genus: 4,
  codimension: 3,
  irreducible components: 3,
  with genus 0 1 2 
  with marked points 0 0 0 
  with loops 1 0 0 
  with adjacency matrix
    1 1 0 
    1 0 1 
    0 1 0 

Genus: 4,
  codimension: 3,
  irreducible components: 3,
  with genus 0 1 2 
  with marked points 0 0 0 
  with loops 1 0 0 
  with adjacency matrix
    1 1 1 
    1 0 0 
    1 0 0 

Genus: 4,
  codimension: 3,
  irreducible components: 3,
  with genus 1 1 1 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 0 1 
    0 0 2 
    1 2 0 

Genus: 4,
  codimension: 3,
  irreducible components: 3,
  with genus 1 1 1 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 1 1 
    1 0 1 
    1 1 0 

Genus: 4,
  codimension: 3,
  irreducible components: 3,
  with genus 1 1 1 
  with marked points 0 0 0 
  with loops 0 0 1 
  with adjacency matrix
    0 0 1 
    0 0 1 
    1 1 1 

Genus: 4,
  codimension: 3,
  irreducible components: 3,
  with genus 1 1 1 
  with marked points 0 0 0 
  with loops 0 0 1 
  with adjacency matrix
    0 1 0 
    1 0 1 
    0 1 1 

Genus: 4,
  codimension: 2,
  irreducible components: 3,
  with genus 1 1 2 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 0 1 
    0 0 1 
    1 1 0 

Genus: 4,
  codimension: 2,
  irreducible components: 3,
  with genus 1 1 2 
  with marked points 0 0 0 
  with loops 0 0 0 
  with adjacency matrix
    0 1 0 
    1 0 1 
    0 1 0 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 0 0 3 
    0 0 2 1 
    0 2 0 1 
    3 1 1 0 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 0 0 3 
    0 0 3 0 
    0 3 0 1 
    3 0 1 0 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 0 1 2 
    0 0 1 2 
    1 1 0 1 
    2 2 1 0 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 0 1 2 
    0 0 2 1 
    1 2 0 1 
    2 1 1 0 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 0 1 2 
    0 0 2 2 
    1 2 0 0 
    2 2 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 0 1 2 
    0 0 3 1 
    1 3 0 0 
    2 1 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 1 1 1 
    1 0 1 1 
    1 1 0 2 
    1 1 2 0 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 0 1 
  with adjacency matrix
    0 0 1 2 
    0 0 2 1 
    1 2 0 0 
    2 1 0 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 0 1 
  with adjacency matrix
    0 0 1 2 
    0 0 3 0 
    1 3 0 0 
    2 0 0 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 0 1 
  with adjacency matrix
    0 0 2 1 
    0 0 2 1 
    2 2 0 0 
    1 1 0 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 0 1 
  with adjacency matrix
    0 0 2 1 
    0 0 3 0 
    2 3 0 0 
    1 0 0 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 0 1 
  with adjacency matrix
    0 1 1 1 
    1 0 1 1 
    1 1 0 1 
    1 1 1 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 0 1 
  with adjacency matrix
    0 1 1 1 
    1 0 2 0 
    1 2 0 1 
    1 0 1 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 0 1 
  with adjacency matrix
    0 1 1 1 
    1 0 3 0 
    1 3 0 0 
    1 0 0 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 0 1 
  with adjacency matrix
    0 1 1 2 
    1 0 2 0 
    1 2 0 0 
    2 0 0 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 0 1 
  with adjacency matrix
    0 1 2 0 
    1 0 2 0 
    2 2 0 1 
    0 0 1 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 0 1 
  with adjacency matrix
    0 1 2 0 
    1 0 2 1 
    2 2 0 0 
    0 1 0 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 0 2 
  with adjacency matrix
    0 1 1 1 
    1 0 2 0 
    1 2 0 0 
    1 0 0 2 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 1 1 
  with adjacency matrix
    0 1 0 2 
    1 0 1 1 
    0 1 1 0 
    2 1 0 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 1 1 
  with adjacency matrix
    0 1 0 2 
    1 0 2 0 
    0 2 1 0 
    2 0 0 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 1 1 
  with adjacency matrix
    0 1 1 1 
    1 0 1 1 
    1 1 1 0 
    1 1 0 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 1 1 
  with adjacency matrix
    0 2 0 1 
    2 0 0 1 
    0 0 1 1 
    1 1 1 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 1 1 
  with adjacency matrix
    0 2 0 1 
    2 0 1 0 
    0 1 1 1 
    1 0 1 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 1 1 
  with adjacency matrix
    0 2 0 1 
    2 0 1 1 
    0 1 1 0 
    1 1 0 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 1 1 
  with adjacency matrix
    0 2 0 1 
    2 0 2 0 
    0 2 1 0 
    1 0 0 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 1 1 
  with adjacency matrix
    0 3 0 0 
    3 0 0 1 
    0 0 1 1 
    0 1 1 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 1 1 
  with adjacency matrix
    0 3 0 0 
    3 0 1 1 
    0 1 1 0 
    0 1 0 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 1 1 
  with adjacency matrix
    0 3 0 1 
    3 0 1 0 
    0 1 1 0 
    1 0 0 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 0 1 2 
  with adjacency matrix
    0 2 0 1 
    2 0 1 0 
    0 1 1 0 
    1 0 0 2 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 1 1 1 
  with adjacency matrix
    0 0 1 2 
    0 1 0 1 
    1 0 1 0 
    2 1 0 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 1 1 1 
  with adjacency matrix
    0 0 1 2 
    0 1 1 0 
    1 1 1 0 
    2 0 0 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 1 1 1 
  with adjacency matrix
    0 1 1 1 
    1 1 0 0 
    1 0 1 1 
    1 0 1 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 1 1 1 
  with adjacency matrix
    0 1 1 2 
    1 1 0 0 
    1 0 1 0 
    2 0 0 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 0 1 1 2 
  with adjacency matrix
    0 1 1 1 
    1 1 0 0 
    1 0 1 0 
    1 0 0 2 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 1 1 1 1 
  with adjacency matrix
    1 0 0 1 
    0 1 0 1 
    0 0 1 1 
    1 1 1 1 

Genus: 4,
  codimension: 7,
  irreducible components: 4,
  with genus 0 0 0 0 
  with marked points 0 0 0 0 
  with loops 1 1 1 1 
  with adjacency matrix
    1 0 0 1 
    0 1 1 0 
    0 1 1 1 
    1 0 1 1 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 0 1 2 
    0 0 2 1 
    1 2 0 0 
    2 1 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 0 1 2 
    0 0 3 0 
    1 3 0 0 
    2 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 0 2 1 
    0 0 2 1 
    2 2 0 0 
    1 1 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 0 2 1 
    0 0 3 0 
    2 3 0 0 
    1 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 1 1 1 
    1 0 1 1 
    1 1 0 1 
    1 1 1 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 1 1 1 
    1 0 2 0 
    1 2 0 1 
    1 0 1 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 1 1 1 
    1 0 3 0 
    1 3 0 0 
    1 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 1 1 2 
    1 0 2 0 
    1 2 0 0 
    2 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 1 2 0 
    1 0 2 0 
    2 2 0 1 
    0 0 1 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 1 2 0 
    1 0 2 1 
    2 2 0 0 
    0 1 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 1 
  with adjacency matrix
    0 1 1 1 
    1 0 2 0 
    1 2 0 0 
    1 0 0 1 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 1 0 
  with adjacency matrix
    0 1 0 2 
    1 0 1 1 
    0 1 1 0 
    2 1 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 1 0 
  with adjacency matrix
    0 1 0 2 
    1 0 2 0 
    0 2 1 0 
    2 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 1 0 
  with adjacency matrix
    0 1 1 1 
    1 0 1 1 
    1 1 1 0 
    1 1 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 1 0 
  with adjacency matrix
    0 1 1 1 
    1 0 2 0 
    1 2 1 0 
    1 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 1 0 
  with adjacency matrix
    0 2 0 1 
    2 0 0 1 
    0 0 1 1 
    1 1 1 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 1 0 
  with adjacency matrix
    0 2 0 1 
    2 0 1 0 
    0 1 1 1 
    1 0 1 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 1 0 
  with adjacency matrix
    0 2 0 1 
    2 0 1 1 
    0 1 1 0 
    1 1 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 1 0 
  with adjacency matrix
    0 2 0 1 
    2 0 2 0 
    0 2 1 0 
    1 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 1 0 
  with adjacency matrix
    0 2 0 2 
    2 0 1 0 
    0 1 1 0 
    2 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 1 0 
  with adjacency matrix
    0 2 1 0 
    2 0 1 0 
    1 1 1 1 
    0 0 1 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 1 0 
  with adjacency matrix
    0 2 1 0 
    2 0 1 1 
    1 1 1 0 
    0 1 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 1 0 
  with adjacency matrix
    0 3 0 0 
    3 0 0 1 
    0 0 1 1 
    0 1 1 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 1 0 
  with adjacency matrix
    0 3 0 0 
    3 0 1 0 
    0 1 1 1 
    0 0 1 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 1 0 
  with adjacency matrix
    0 3 0 0 
    3 0 1 1 
    0 1 1 0 
    0 1 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 1 0 
  with adjacency matrix
    0 3 0 1 
    3 0 1 0 
    0 1 1 0 
    1 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 1 1 
  with adjacency matrix
    0 2 0 1 
    2 0 1 0 
    0 1 1 0 
    1 0 0 1 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 0 2 0 
  with adjacency matrix
    0 2 0 1 
    2 0 1 0 
    0 1 2 0 
    1 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 1 1 0 
  with adjacency matrix
    0 0 1 2 
    0 1 0 1 
    1 0 1 0 
    2 1 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 1 1 0 
  with adjacency matrix
    0 0 1 2 
    0 1 1 0 
    1 1 1 0 
    2 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 1 1 0 
  with adjacency matrix
    0 0 2 1 
    0 1 0 1 
    2 0 1 0 
    1 1 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 1 1 0 
  with adjacency matrix
    0 0 2 1 
    0 1 1 0 
    2 1 1 0 
    1 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 1 1 0 
  with adjacency matrix
    0 1 1 1 
    1 1 0 0 
    1 0 1 1 
    1 0 1 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 1 1 0 
  with adjacency matrix
    0 1 1 1 
    1 1 1 0 
    1 1 1 0 
    1 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 1 1 0 
  with adjacency matrix
    0 1 1 2 
    1 1 0 0 
    1 0 1 0 
    2 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 1 1 0 
  with adjacency matrix
    0 1 2 0 
    1 1 0 0 
    2 0 1 1 
    0 0 1 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 1 1 0 
  with adjacency matrix
    0 1 2 0 
    1 1 0 1 
    2 0 1 0 
    0 1 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 1 1 0 
  with adjacency matrix
    0 1 2 1 
    1 1 0 0 
    2 0 1 0 
    1 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 1 1 1 
  with adjacency matrix
    0 1 1 1 
    1 1 0 0 
    1 0 1 0 
    1 0 0 1 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 0 1 2 0 
  with adjacency matrix
    0 1 1 1 
    1 1 0 0 
    1 0 2 0 
    1 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 1 1 1 0 
  with adjacency matrix
    1 0 0 1 
    0 1 0 1 
    0 0 1 1 
    1 1 1 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 1 1 1 0 
  with adjacency matrix
    1 0 0 1 
    0 1 1 0 
    0 1 1 1 
    1 0 1 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 1 1 1 0 
  with adjacency matrix
    1 0 1 0 
    0 1 1 0 
    1 1 1 1 
    0 0 1 0 

Genus: 4,
  codimension: 6,
  irreducible components: 4,
  with genus 0 0 0 1 
  with marked points 0 0 0 0 
  with loops 1 1 1 0 
  with adjacency matrix
    1 0 1 0 
    0 1 1 1 
    1 1 1 0 
    0 1 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 0 2 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 1 1 1 
    1 0 2 0 
    1 2 0 0 
    1 0 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 0 2 
  with marked points 0 0 0 0 
  with loops 0 0 1 0 
  with adjacency matrix
    0 2 0 1 
    2 0 1 0 
    0 1 1 0 
    1 0 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 0 2 
  with marked points 0 0 0 0 
  with loops 0 1 1 0 
  with adjacency matrix
    0 1 1 1 
    1 1 0 0 
    1 0 1 0 
    1 0 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 1 0 2 
    1 0 1 1 
    0 1 0 0 
    2 1 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 1 0 2 
    1 0 2 0 
    0 2 0 0 
    2 0 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 1 1 1 
    1 0 1 1 
    1 1 0 0 
    1 1 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 2 0 1 
    2 0 0 1 
    0 0 0 1 
    1 1 1 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 2 0 1 
    2 0 1 0 
    0 1 0 1 
    1 0 1 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 2 0 1 
    2 0 1 1 
    0 1 0 0 
    1 1 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 2 0 1 
    2 0 2 0 
    0 2 0 0 
    1 0 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 3 0 0 
    3 0 0 1 
    0 0 0 1 
    0 1 1 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 3 0 0 
    3 0 1 1 
    0 1 0 0 
    0 1 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 3 0 1 
    3 0 1 0 
    0 1 0 0 
    1 0 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 1 
  with adjacency matrix
    0 2 0 1 
    2 0 1 0 
    0 1 0 0 
    1 0 0 1 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 1 0 0 
  with adjacency matrix
    0 0 1 2 
    0 1 0 1 
    1 0 0 0 
    2 1 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 1 0 0 
  with adjacency matrix
    0 0 1 2 
    0 1 1 0 
    1 1 0 0 
    2 0 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 1 0 0 
  with adjacency matrix
    0 1 0 2 
    1 1 0 0 
    0 0 0 1 
    2 0 1 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 1 0 0 
  with adjacency matrix
    0 1 0 2 
    1 1 1 0 
    0 1 0 0 
    2 0 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 1 0 0 
  with adjacency matrix
    0 1 1 1 
    1 1 0 0 
    1 0 0 1 
    1 0 1 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 1 0 0 
  with adjacency matrix
    0 1 1 1 
    1 1 0 1 
    1 0 0 0 
    1 1 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 1 0 0 
  with adjacency matrix
    0 1 1 2 
    1 1 0 0 
    1 0 0 0 
    2 0 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 1 0 0 
  with adjacency matrix
    0 2 0 1 
    2 1 0 0 
    0 0 0 1 
    1 0 1 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 1 0 0 
  with adjacency matrix
    0 2 0 1 
    2 1 1 0 
    0 1 0 0 
    1 0 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 1 0 0 
  with adjacency matrix
    0 2 1 1 
    2 1 0 0 
    1 0 0 0 
    1 0 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 1 0 1 
  with adjacency matrix
    0 1 1 1 
    1 1 0 0 
    1 0 0 0 
    1 0 0 1 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 0 2 0 0 
  with adjacency matrix
    0 1 1 1 
    1 2 0 0 
    1 0 0 0 
    1 0 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 1 1 0 0 
  with adjacency matrix
    1 0 0 1 
    0 1 0 1 
    0 0 0 1 
    1 1 1 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 1 1 0 0 
  with adjacency matrix
    1 0 0 1 
    0 1 1 0 
    0 1 0 1 
    1 0 1 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 1 1 0 0 
  with adjacency matrix
    1 0 0 1 
    0 1 1 1 
    0 1 0 0 
    1 1 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 1 1 0 0 
  with adjacency matrix
    1 1 0 0 
    1 1 0 1 
    0 0 0 1 
    0 1 1 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 1 1 0 0 
  with adjacency matrix
    1 1 0 0 
    1 1 1 1 
    0 1 0 0 
    0 1 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 4,
  with genus 0 0 1 1 
  with marked points 0 0 0 0 
  with loops 1 1 0 0 
  with adjacency matrix
    1 1 0 1 
    1 1 1 0 
    0 1 0 0 
    1 0 0 0 

Genus: 4,
  codimension: 4,
  irreducible components: 4,
  with genus 0 0 1 2 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 2 0 1 
    2 0 1 0 
    0 1 0 0 
    1 0 0 0 

Genus: 4,
  codimension: 4,
  irreducible components: 4,
  with genus 0 0 1 2 
  with marked points 0 0 0 0 
  with loops 0 1 0 0 
  with adjacency matrix
    0 1 1 1 
    1 1 0 0 
    1 0 0 0 
    1 0 0 0 

Genus: 4,
  codimension: 4,
  irreducible components: 4,
  with genus 0 1 1 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 0 1 2 
    0 0 0 1 
    1 0 0 0 
    2 1 0 0 

Genus: 4,
  codimension: 4,
  irreducible components: 4,
  with genus 0 1 1 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 0 1 2 
    0 0 1 0 
    1 1 0 0 
    2 0 0 0 

Genus: 4,
  codimension: 4,
  irreducible components: 4,
  with genus 0 1 1 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 1 1 1 
    1 0 0 0 
    1 0 0 1 
    1 0 1 0 

Genus: 4,
  codimension: 4,
  irreducible components: 4,
  with genus 0 1 1 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 1 1 2 
    1 0 0 0 
    1 0 0 0 
    2 0 0 0 

Genus: 4,
  codimension: 4,
  irreducible components: 4,
  with genus 0 1 1 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 1 
  with adjacency matrix
    0 1 1 1 
    1 0 0 0 
    1 0 0 0 
    1 0 0 1 

Genus: 4,
  codimension: 4,
  irreducible components: 4,
  with genus 0 1 1 1 
  with marked points 0 0 0 0 
  with loops 1 0 0 0 
  with adjacency matrix
    1 0 0 1 
    0 0 0 1 
    0 0 0 1 
    1 1 1 0 

Genus: 4,
  codimension: 4,
  irreducible components: 4,
  with genus 0 1 1 1 
  with marked points 0 0 0 0 
  with loops 1 0 0 0 
  with adjacency matrix
    1 0 0 1 
    0 0 1 0 
    0 1 0 1 
    1 0 1 0 

Genus: 4,
  codimension: 4,
  irreducible components: 4,
  with genus 0 1 1 1 
  with marked points 0 0 0 0 
  with loops 1 0 0 0 
  with adjacency matrix
    1 0 1 1 
    0 0 0 1 
    1 0 0 0 
    1 1 0 0 

Genus: 4,
  codimension: 4,
  irreducible components: 4,
  with genus 0 1 1 1 
  with marked points 0 0 0 0 
  with loops 1 0 0 0 
  with adjacency matrix
    1 1 1 1 
    1 0 0 0 
    1 0 0 0 
    1 0 0 0 

Genus: 4,
  codimension: 3,
  irreducible components: 4,
  with genus 0 1 1 2 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 1 1 1 
    1 0 0 0 
    1 0 0 0 
    1 0 0 0 

Genus: 4,
  codimension: 3,
  irreducible components: 4,
  with genus 1 1 1 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 0 0 1 
    0 0 0 1 
    0 0 0 1 
    1 1 1 0 

Genus: 4,
  codimension: 3,
  irreducible components: 4,
  with genus 1 1 1 1 
  with marked points 0 0 0 0 
  with loops 0 0 0 0 
  with adjacency matrix
    0 0 0 1 
    0 0 1 0 
    0 1 0 1 
    1 0 1 0 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 0 0 0 3 
    0 0 1 1 1 
    0 1 0 2 0 
    0 1 2 0 0 
    3 1 0 0 0 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 0 0 1 2 
    0 0 1 0 2 
    0 1 0 2 0 
    1 0 2 0 0 
    2 2 0 0 0 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 0 0 1 2 
    0 0 1 1 1 
    0 1 0 1 1 
    1 1 1 0 0 
    2 1 1 0 0 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 0 0 1 2 
    0 0 1 1 1 
    0 1 0 2 0 
    1 1 2 0 0 
    2 1 0 0 0 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 0 0 1 2 
    0 0 2 1 0 
    0 2 0 1 0 
    1 1 1 0 1 
    2 0 0 1 0 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 0 1 1 1 
    0 0 1 1 1 
    1 1 0 0 1 
    1 1 0 0 1 
    1 1 1 1 0 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 1 
  with adjacency matrix
    0 0 0 1 2 
    0 0 2 1 0 
    0 2 0 1 0 
    1 1 1 0 0 
    2 0 0 0 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 1 
  with adjacency matrix
    0 0 0 2 1 
    0 0 2 0 1 
    0 2 0 1 0 
    2 0 1 0 0 
    1 1 0 0 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 1 
  with adjacency matrix
    0 0 0 2 1 
    0 0 2 1 0 
    0 2 0 1 0 
    2 1 1 0 0 
    1 0 0 0 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 1 
  with adjacency matrix
    0 0 0 2 1 
    0 0 3 0 0 
    0 3 0 1 0 
    2 0 1 0 0 
    1 0 0 0 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 1 
  with adjacency matrix
    0 0 1 1 1 
    0 0 1 1 1 
    1 1 0 1 0 
    1 1 1 0 0 
    1 1 0 0 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 1 
  with adjacency matrix
    0 0 1 1 1 
    0 0 1 2 0 
    1 1 0 0 1 
    1 2 0 0 0 
    1 0 1 0 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 1 
  with adjacency matrix
    0 0 1 1 1 
    0 0 1 2 0 
    1 1 0 1 0 
    1 2 1 0 0 
    1 0 0 0 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 1 
  with adjacency matrix
    0 0 1 1 1 
    0 0 2 2 0 
    1 2 0 0 0 
    1 2 0 0 0 
    1 0 0 0 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 1 
  with adjacency matrix
    0 0 1 2 0 
    0 0 2 1 0 
    1 2 0 0 0 
    2 1 0 0 1 
    0 0 0 1 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 1 
  with adjacency matrix
    0 1 1 1 0 
    1 0 1 1 0 
    1 1 0 1 0 
    1 1 1 0 1 
    0 0 0 1 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 1 1 
  with adjacency matrix
    0 0 1 0 2 
    0 0 2 1 0 
    1 2 0 0 0 
    0 1 0 1 0 
    2 0 0 0 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 1 1 
  with adjacency matrix
    0 0 1 1 1 
    0 0 2 0 1 
    1 2 0 0 0 
    1 0 0 1 0 
    1 1 0 0 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 1 1 
  with adjacency matrix
    0 0 1 1 1 
    0 0 3 0 0 
    1 3 0 0 0 
    1 0 0 1 0 
    1 0 0 0 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 1 1 
  with adjacency matrix
    0 0 2 0 1 
    0 0 2 1 0 
    2 2 0 0 0 
    0 1 0 1 0 
    1 0 0 0 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 1 1 
  with adjacency matrix
    0 1 1 0 1 
    1 0 1 0 1 
    1 1 0 1 0 
    0 0 1 1 0 
    1 1 0 0 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 1 1 
  with adjacency matrix
    0 1 1 0 1 
    1 0 2 0 0 
    1 2 0 0 0 
    0 0 0 1 1 
    1 0 0 1 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 1 1 
  with adjacency matrix
    0 1 1 0 1 
    1 0 2 0 0 
    1 2 0 1 0 
    0 0 1 1 0 
    1 0 0 0 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 1 1 
  with adjacency matrix
    0 1 1 1 1 
    1 0 2 0 0 
    1 2 0 0 0 
    1 0 0 1 0 
    1 0 0 0 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 1 1 1 
  with adjacency matrix
    0 1 0 0 2 
    1 0 1 1 0 
    0 1 1 0 0 
    0 1 0 1 0 
    2 0 0 0 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 1 1 1 
  with adjacency matrix
    0 1 0 1 1 
    1 0 1 0 1 
    0 1 1 0 0 
    1 0 0 1 0 
    1 1 0 0 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 1 1 1 
  with adjacency matrix
    0 2 0 0 1 
    2 0 0 1 0 
    0 0 1 0 1 
    0 1 0 1 0 
    1 0 1 0 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 0 1 1 1 
  with adjacency matrix
    0 2 0 0 1 
    2 0 1 1 0 
    0 1 1 0 0 
    0 1 0 1 0 
    1 0 0 0 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 1 1 1 1 
  with adjacency matrix
    0 0 1 1 1 
    0 1 0 0 1 
    1 0 1 0 0 
    1 0 0 1 0 
    1 1 0 0 1 

Genus: 4,
  codimension: 8,
  irreducible components: 5,
  with genus 0 0 0 0 0 
  with marked points 0 0 0 0 0 
  with loops 0 1 1 1 1 
  with adjacency matrix
    0 1 1 1 1 
    1 1 0 0 0 
    1 0 1 0 0 
    1 0 0 1 0 
    1 0 0 0 1 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 0 0 1 2 
    0 0 2 1 0 
    0 2 0 1 0 
    1 1 1 0 0 
    2 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 0 0 2 1 
    0 0 2 0 1 
    0 2 0 1 0 
    2 0 1 0 0 
    1 1 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 0 0 2 1 
    0 0 2 1 0 
    0 2 0 1 0 
    2 1 1 0 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 0 0 2 1 
    0 0 3 0 0 
    0 3 0 1 0 
    2 0 1 0 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 0 1 1 1 
    0 0 1 1 1 
    1 1 0 1 0 
    1 1 1 0 0 
    1 1 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 0 1 1 1 
    0 0 1 2 0 
    1 1 0 0 1 
    1 2 0 0 0 
    1 0 1 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 0 1 1 1 
    0 0 1 2 0 
    1 1 0 1 0 
    1 2 1 0 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 0 1 1 1 
    0 0 2 2 0 
    1 2 0 0 0 
    1 2 0 0 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 0 1 2 0 
    0 0 2 1 0 
    1 2 0 0 0 
    2 1 0 0 1 
    0 0 0 1 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 1 1 1 0 
    1 0 1 1 0 
    1 1 0 1 0 
    1 1 1 0 1 
    0 0 0 1 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 1 0 
  with adjacency matrix
    0 0 1 0 2 
    0 0 2 1 0 
    1 2 0 0 0 
    0 1 0 1 0 
    2 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 1 0 
  with adjacency matrix
    0 0 1 1 1 
    0 0 2 0 1 
    1 2 0 0 0 
    1 0 0 1 0 
    1 1 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 1 0 
  with adjacency matrix
    0 0 1 1 1 
    0 0 2 1 0 
    1 2 0 0 0 
    1 1 0 1 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 1 0 
  with adjacency matrix
    0 0 1 1 1 
    0 0 3 0 0 
    1 3 0 0 0 
    1 0 0 1 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 1 0 
  with adjacency matrix
    0 0 1 2 0 
    0 0 2 0 1 
    1 2 0 0 0 
    2 0 0 1 0 
    0 1 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 1 0 
  with adjacency matrix
    0 0 2 0 1 
    0 0 2 1 0 
    2 2 0 0 0 
    0 1 0 1 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 1 0 
  with adjacency matrix
    0 1 1 0 1 
    1 0 1 0 1 
    1 1 0 1 0 
    0 0 1 1 0 
    1 1 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 1 0 
  with adjacency matrix
    0 1 1 0 1 
    1 0 1 1 0 
    1 1 0 1 0 
    0 1 1 1 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 1 0 
  with adjacency matrix
    0 1 1 0 1 
    1 0 2 0 0 
    1 2 0 0 0 
    0 0 0 1 1 
    1 0 0 1 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 1 0 
  with adjacency matrix
    0 1 1 0 1 
    1 0 2 0 0 
    1 2 0 1 0 
    0 0 1 1 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 1 0 
  with adjacency matrix
    0 1 1 1 0 
    1 0 2 0 0 
    1 2 0 0 0 
    1 0 0 1 1 
    0 0 0 1 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 1 0 
  with adjacency matrix
    0 1 1 1 0 
    1 0 2 0 0 
    1 2 0 0 1 
    1 0 0 1 0 
    0 0 1 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 1 0 
  with adjacency matrix
    0 1 1 1 1 
    1 0 2 0 0 
    1 2 0 0 0 
    1 0 0 1 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 1 1 0 
  with adjacency matrix
    0 1 0 0 2 
    1 0 1 1 0 
    0 1 1 0 0 
    0 1 0 1 0 
    2 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 1 1 0 
  with adjacency matrix
    0 1 0 1 1 
    1 0 1 0 1 
    0 1 1 0 0 
    1 0 0 1 0 
    1 1 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 1 1 0 
  with adjacency matrix
    0 1 0 1 1 
    1 0 1 1 0 
    0 1 1 0 0 
    1 1 0 1 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 1 1 0 
  with adjacency matrix
    0 1 0 1 1 
    1 0 2 0 0 
    0 2 1 0 0 
    1 0 0 1 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 1 1 0 
  with adjacency matrix
    0 2 0 0 1 
    2 0 0 1 0 
    0 0 1 0 1 
    0 1 0 1 0 
    1 0 1 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 1 1 0 
  with adjacency matrix
    0 2 0 0 1 
    2 0 0 1 0 
    0 0 1 1 0 
    0 1 1 1 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 1 1 0 
  with adjacency matrix
    0 2 0 0 1 
    2 0 1 1 0 
    0 1 1 0 0 
    0 1 0 1 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 1 1 0 
  with adjacency matrix
    0 2 0 1 0 
    2 0 1 0 0 
    0 1 1 0 0 
    1 0 0 1 1 
    0 0 0 1 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 1 1 0 
  with adjacency matrix
    0 2 0 1 0 
    2 0 1 0 1 
    0 1 1 0 0 
    1 0 0 1 0 
    0 1 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 1 1 1 0 
  with adjacency matrix
    0 0 1 1 1 
    0 1 0 0 1 
    1 0 1 0 0 
    1 0 0 1 0 
    1 1 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 1 1 1 0 
  with adjacency matrix
    0 0 1 1 1 
    0 1 0 1 0 
    1 0 1 0 0 
    1 1 0 1 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 1 1 1 0 
  with adjacency matrix
    0 1 1 1 0 
    1 1 0 0 0 
    1 0 1 0 0 
    1 0 0 1 1 
    0 0 0 1 0 

Genus: 4,
  codimension: 7,
  irreducible components: 5,
  with genus 0 0 0 0 1 
  with marked points 0 0 0 0 0 
  with loops 0 1 1 1 0 
  with adjacency matrix
    0 1 1 1 1 
    1 1 0 0 0 
    1 0 1 0 0 
    1 0 0 1 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 5,
  with genus 0 0 0 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 0 1 0 2 
    0 0 2 1 0 
    1 2 0 0 0 
    0 1 0 0 0 
    2 0 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 5,
  with genus 0 0 0 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 0 1 1 1 
    0 0 2 0 1 
    1 2 0 0 0 
    1 0 0 0 0 
    1 1 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 5,
  with genus 0 0 0 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 0 1 1 1 
    0 0 3 0 0 
    1 3 0 0 0 
    1 0 0 0 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 5,
  with genus 0 0 0 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 0 2 0 1 
    0 0 2 1 0 
    2 2 0 0 0 
    0 1 0 0 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 5,
  with genus 0 0 0 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 1 1 0 1 
    1 0 1 0 1 
    1 1 0 1 0 
    0 0 1 0 0 
    1 1 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 5,
  with genus 0 0 0 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 1 1 0 1 
    1 0 2 0 0 
    1 2 0 0 0 
    0 0 0 0 1 
    1 0 0 1 0 

Genus: 4,
  codimension: 6,
  irreducible components: 5,
  with genus 0 0 0 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 1 1 0 1 
    1 0 2 0 0 
    1 2 0 1 0 
    0 0 1 0 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 5,
  with genus 0 0 0 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 1 1 1 1 
    1 0 2 0 0 
    1 2 0 0 0 
    1 0 0 0 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 5,
  with genus 0 0 0 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 1 0 0 
  with adjacency matrix
    0 1 0 0 2 
    1 0 1 1 0 
    0 1 1 0 0 
    0 1 0 0 0 
    2 0 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 5,
  with genus 0 0 0 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 1 0 0 
  with adjacency matrix
    0 1 0 1 1 
    1 0 1 0 1 
    0 1 1 0 0 
    1 0 0 0 0 
    1 1 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 5,
  with genus 0 0 0 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 1 0 0 
  with adjacency matrix
    0 1 0 1 1 
    1 0 2 0 0 
    0 2 1 0 0 
    1 0 0 0 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 5,
  with genus 0 0 0 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 1 0 0 
  with adjacency matrix
    0 1 1 0 1 
    1 0 1 1 0 
    1 1 1 0 0 
    0 1 0 0 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 5,
  with genus 0 0 0 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 1 0 0 
  with adjacency matrix
    0 2 0 0 1 
    2 0 0 1 0 
    0 0 1 0 1 
    0 1 0 0 0 
    1 0 1 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 5,
  with genus 0 0 0 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 1 0 0 
  with adjacency matrix
    0 2 0 0 1 
    2 0 1 0 0 
    0 1 1 0 0 
    0 0 0 0 1 
    1 0 0 1 0 

Genus: 4,
  codimension: 6,
  irreducible components: 5,
  with genus 0 0 0 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 1 0 0 
  with adjacency matrix
    0 2 0 0 1 
    2 0 1 0 0 
    0 1 1 1 0 
    0 0 1 0 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 5,
  with genus 0 0 0 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 1 0 0 
  with adjacency matrix
    0 2 0 0 1 
    2 0 1 1 0 
    0 1 1 0 0 
    0 1 0 0 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 5,
  with genus 0 0 0 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 1 0 0 
  with adjacency matrix
    0 2 0 1 1 
    2 0 1 0 0 
    0 1 1 0 0 
    1 0 0 0 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 5,
  with genus 0 0 0 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 1 1 0 0 
  with adjacency matrix
    0 0 1 1 1 
    0 1 0 0 1 
    1 0 1 0 0 
    1 0 0 0 0 
    1 1 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 5,
  with genus 0 0 0 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 1 1 0 0 
  with adjacency matrix
    0 0 1 1 1 
    0 1 1 0 0 
    1 1 1 0 0 
    1 0 0 0 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 5,
  with genus 0 0 0 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 1 1 0 0 
  with adjacency matrix
    0 1 1 0 1 
    1 1 0 0 0 
    1 0 1 0 0 
    0 0 0 0 1 
    1 0 0 1 0 

Genus: 4,
  codimension: 6,
  irreducible components: 5,
  with genus 0 0 0 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 1 1 0 0 
  with adjacency matrix
    0 1 1 0 1 
    1 1 0 0 0 
    1 0 1 1 0 
    0 0 1 0 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 5,
  with genus 0 0 0 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 1 1 0 0 
  with adjacency matrix
    0 1 1 1 1 
    1 1 0 0 0 
    1 0 1 0 0 
    1 0 0 0 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 5,
  with genus 0 0 1 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 1 0 0 2 
    1 0 1 1 0 
    0 1 0 0 0 
    0 1 0 0 0 
    2 0 0 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 5,
  with genus 0 0 1 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 1 0 1 1 
    1 0 1 0 1 
    0 1 0 0 0 
    1 0 0 0 0 
    1 1 0 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 5,
  with genus 0 0 1 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 2 0 0 1 
    2 0 0 1 0 
    0 0 0 0 1 
    0 1 0 0 0 
    1 0 1 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 5,
  with genus 0 0 1 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 2 0 0 1 
    2 0 1 1 0 
    0 1 0 0 0 
    0 1 0 0 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 5,
  with genus 0 0 1 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 1 0 0 0 
  with adjacency matrix
    0 0 1 1 1 
    0 1 0 0 1 
    1 0 0 0 0 
    1 0 0 0 0 
    1 1 0 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 5,
  with genus 0 0 1 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 1 0 0 0 
  with adjacency matrix
    0 1 0 1 1 
    1 1 0 0 0 
    0 0 0 0 1 
    1 0 0 0 0 
    1 0 1 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 5,
  with genus 0 0 1 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 1 0 0 0 
  with adjacency matrix
    0 1 0 1 1 
    1 1 1 0 0 
    0 1 0 0 0 
    1 0 0 0 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 5,
  with genus 0 0 1 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 1 0 0 0 
  with adjacency matrix
    0 1 1 1 1 
    1 1 0 0 0 
    1 0 0 0 0 
    1 0 0 0 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 4,
  irreducible components: 5,
  with genus 0 1 1 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 0 1 1 1 
    0 0 0 0 1 
    1 0 0 0 0 
    1 0 0 0 0 
    1 1 0 0 0 

Genus: 4,
  codimension: 4,
  irreducible components: 5,
  with genus 0 1 1 1 1 
  with marked points 0 0 0 0 0 
  with loops 0 0 0 0 0 
  with adjacency matrix
    0 1 1 1 1 
    1 0 0 0 0 
    1 0 0 0 0 
    1 0 0 0 0 
    1 0 0 0 0 

Genus: 4,
  codimension: 9,
  irreducible components: 6,
  with genus 0 0 0 0 0 0 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 0 0 
  with adjacency matrix
    0 0 0 0 1 2 
    0 0 0 1 1 1 
    0 0 0 2 1 0 
    0 1 2 0 0 0 
    1 1 1 0 0 0 
    2 1 0 0 0 0 

Genus: 4,
  codimension: 9,
  irreducible components: 6,
  with genus 0 0 0 0 0 0 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 0 0 
  with adjacency matrix
    0 0 0 0 1 2 
    0 0 0 1 2 0 
    0 0 0 2 0 1 
    0 1 2 0 0 0 
    1 2 0 0 0 0 
    2 0 1 0 0 0 

Genus: 4,
  codimension: 9,
  irreducible components: 6,
  with genus 0 0 0 0 0 0 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 0 0 
  with adjacency matrix
    0 0 0 0 1 2 
    0 0 1 1 0 1 
    0 1 0 1 1 0 
    0 1 1 0 1 0 
    1 0 1 1 0 0 
    2 1 0 0 0 0 

Genus: 4,
  codimension: 9,
  irreducible components: 6,
  with genus 0 0 0 0 0 0 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 0 0 
  with adjacency matrix
    0 0 0 0 1 2 
    0 0 1 1 1 0 
    0 1 0 2 0 0 
    0 1 2 0 0 0 
    1 1 0 0 0 1 
    2 0 0 0 1 0 

Genus: 4,
  codimension: 9,
  irreducible components: 6,
  with genus 0 0 0 0 0 0 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 0 0 
  with adjacency matrix
    0 0 0 1 1 1 
    0 0 0 1 1 1 
    0 0 0 1 1 1 
    1 1 1 0 0 0 
    1 1 1 0 0 0 
    1 1 1 0 0 0 

Genus: 4,
  codimension: 9,
  irreducible components: 6,
  with genus 0 0 0 0 0 0 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 0 0 
  with adjacency matrix
    0 0 0 1 1 1 
    0 0 1 0 1 1 
    0 1 0 1 0 1 
    1 0 1 0 1 0 
    1 1 0 1 0 0 
    1 1 1 0 0 0 

Genus: 4,
  codimension: 9,
  irreducible components: 6,
  with genus 0 0 0 0 0 0 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 0 1 
  with adjacency matrix
    0 0 0 0 2 1 
    0 0 1 1 1 0 
    0 1 0 2 0 0 
    0 1 2 0 0 0 
    2 1 0 0 0 0 
    1 0 0 0 0 1 

Genus: 4,
  codimension: 9,
  irreducible components: 6,
  with genus 0 0 0 0 0 0 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 0 1 
  with adjacency matrix
    0 0 0 1 1 1 
    0 0 1 0 2 0 
    0 1 0 2 0 0 
    1 0 2 0 0 0 
    1 2 0 0 0 0 
    1 0 0 0 0 1 

Genus: 4,
  codimension: 9,
  irreducible components: 6,
  with genus 0 0 0 0 0 0 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 0 1 
  with adjacency matrix
    0 0 0 1 1 1 
    0 0 1 1 1 0 
    0 1 0 1 1 0 
    1 1 1 0 0 0 
    1 1 1 0 0 0 
    1 0 0 0 0 1 

Genus: 4,
  codimension: 9,
  irreducible components: 6,
  with genus 0 0 0 0 0 0 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 0 1 
  with adjacency matrix
    0 0 0 1 1 1 
    0 0 2 0 1 0 
    0 2 0 1 0 0 
    1 0 1 0 1 0 
    1 1 0 1 0 0 
    1 0 0 0 0 1 

Genus: 4,
  codimension: 9,
  irreducible components: 6,
  with genus 0 0 0 0 0 0 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 1 1 
  with adjacency matrix
    0 0 0 1 1 1 
    0 0 2 1 0 0 
    0 2 0 1 0 0 
    1 1 1 0 0 0 
    1 0 0 0 1 0 
    1 0 0 0 0 1 

Genus: 4,
  codimension: 9,
  irreducible components: 6,
  with genus 0 0 0 0 0 0 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 1 1 
  with adjacency matrix
    0 0 0 2 0 1 
    0 0 2 0 1 0 
    0 2 0 1 0 0 
    2 0 1 0 0 0 
    0 1 0 0 1 0 
    1 0 0 0 0 1 

Genus: 4,
  codimension: 9,
  irreducible components: 6,
  with genus 0 0 0 0 0 0 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 1 1 
  with adjacency matrix
    0 0 1 1 0 1 
    0 0 1 1 1 0 
    1 1 0 1 0 0 
    1 1 1 0 0 0 
    0 1 0 0 1 0 
    1 0 0 0 0 1 

Genus: 4,
  codimension: 9,
  irreducible components: 6,
  with genus 0 0 0 0 0 0 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 1 1 
  with adjacency matrix
    0 0 1 1 0 1 
    0 0 1 2 0 0 
    1 1 0 0 1 0 
    1 2 0 0 0 0 
    0 0 1 0 1 0 
    1 0 0 0 0 1 

Genus: 4,
  codimension: 9,
  irreducible components: 6,
  with genus 0 0 0 0 0 0 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 1 1 1 
  with adjacency matrix
    0 0 1 0 1 1 
    0 0 2 1 0 0 
    1 2 0 0 0 0 
    0 1 0 1 0 0 
    1 0 0 0 1 0 
    1 0 0 0 0 1 

Genus: 4,
  codimension: 9,
  irreducible components: 6,
  with genus 0 0 0 0 0 0 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 1 1 1 
  with adjacency matrix
    0 1 1 0 0 1 
    1 0 1 0 1 0 
    1 1 0 1 0 0 
    0 0 1 1 0 0 
    0 1 0 0 1 0 
    1 0 0 0 0 1 

Genus: 4,
  codimension: 9,
  irreducible components: 6,
  with genus 0 0 0 0 0 0 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 1 1 1 1 
  with adjacency matrix
    0 1 0 0 1 1 
    1 0 1 1 0 0 
    0 1 1 0 0 0 
    0 1 0 1 0 0 
    1 0 0 0 1 0 
    1 0 0 0 0 1 

Genus: 4,
  codimension: 8,
  irreducible components: 6,
  with genus 0 0 0 0 0 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 0 0 
  with adjacency matrix
    0 0 0 0 2 1 
    0 0 1 1 1 0 
    0 1 0 2 0 0 
    0 1 2 0 0 0 
    2 1 0 0 0 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 8,
  irreducible components: 6,
  with genus 0 0 0 0 0 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 0 0 
  with adjacency matrix
    0 0 0 1 1 1 
    0 0 1 0 2 0 
    0 1 0 2 0 0 
    1 0 2 0 0 0 
    1 2 0 0 0 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 8,
  irreducible components: 6,
  with genus 0 0 0 0 0 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 0 0 
  with adjacency matrix
    0 0 0 1 1 1 
    0 0 1 1 1 0 
    0 1 0 1 1 0 
    1 1 1 0 0 0 
    1 1 1 0 0 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 8,
  irreducible components: 6,
  with genus 0 0 0 0 0 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 0 0 
  with adjacency matrix
    0 0 0 1 1 1 
    0 0 2 0 1 0 
    0 2 0 1 0 0 
    1 0 1 0 1 0 
    1 1 0 1 0 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 8,
  irreducible components: 6,
  with genus 0 0 0 0 0 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 1 0 
  with adjacency matrix
    0 0 0 1 1 1 
    0 0 2 1 0 0 
    0 2 0 1 0 0 
    1 1 1 0 0 0 
    1 0 0 0 1 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 8,
  irreducible components: 6,
  with genus 0 0 0 0 0 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 1 0 
  with adjacency matrix
    0 0 0 2 0 1 
    0 0 2 0 1 0 
    0 2 0 1 0 0 
    2 0 1 0 0 0 
    0 1 0 0 1 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 8,
  irreducible components: 6,
  with genus 0 0 0 0 0 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 1 0 
  with adjacency matrix
    0 0 1 1 0 1 
    0 0 1 1 1 0 
    1 1 0 1 0 0 
    1 1 1 0 0 0 
    0 1 0 0 1 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 8,
  irreducible components: 6,
  with genus 0 0 0 0 0 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 1 0 
  with adjacency matrix
    0 0 1 1 0 1 
    0 0 1 2 0 0 
    1 1 0 0 1 0 
    1 2 0 0 0 0 
    0 0 1 0 1 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 8,
  irreducible components: 6,
  with genus 0 0 0 0 0 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 1 1 0 
  with adjacency matrix
    0 0 1 0 1 1 
    0 0 2 1 0 0 
    1 2 0 0 0 0 
    0 1 0 1 0 0 
    1 0 0 0 1 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 8,
  irreducible components: 6,
  with genus 0 0 0 0 0 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 1 1 0 
  with adjacency matrix
    0 0 1 1 1 0 
    0 0 2 0 0 1 
    1 2 0 0 0 0 
    1 0 0 1 0 0 
    1 0 0 0 1 0 
    0 1 0 0 0 0 

Genus: 4,
  codimension: 8,
  irreducible components: 6,
  with genus 0 0 0 0 0 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 1 1 0 
  with adjacency matrix
    0 1 1 0 0 1 
    1 0 1 0 1 0 
    1 1 0 1 0 0 
    0 0 1 1 0 0 
    0 1 0 0 1 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 8,
  irreducible components: 6,
  with genus 0 0 0 0 0 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 1 1 1 0 
  with adjacency matrix
    0 1 0 0 1 1 
    1 0 1 1 0 0 
    0 1 1 0 0 0 
    0 1 0 1 0 0 
    1 0 0 0 1 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 6,
  with genus 0 0 0 0 1 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 0 0 
  with adjacency matrix
    0 0 0 1 1 1 
    0 0 2 1 0 0 
    0 2 0 1 0 0 
    1 1 1 0 0 0 
    1 0 0 0 0 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 6,
  with genus 0 0 0 0 1 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 0 0 
  with adjacency matrix
    0 0 0 2 0 1 
    0 0 2 0 1 0 
    0 2 0 1 0 0 
    2 0 1 0 0 0 
    0 1 0 0 0 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 6,
  with genus 0 0 0 0 1 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 0 0 
  with adjacency matrix
    0 0 1 1 0 1 
    0 0 1 1 1 0 
    1 1 0 1 0 0 
    1 1 1 0 0 0 
    0 1 0 0 0 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 6,
  with genus 0 0 0 0 1 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 0 0 
  with adjacency matrix
    0 0 1 1 0 1 
    0 0 1 2 0 0 
    1 1 0 0 1 0 
    1 2 0 0 0 0 
    0 0 1 0 0 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 6,
  with genus 0 0 0 0 1 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 1 0 0 
  with adjacency matrix
    0 0 1 0 1 1 
    0 0 2 1 0 0 
    1 2 0 0 0 0 
    0 1 0 1 0 0 
    1 0 0 0 0 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 6,
  with genus 0 0 0 0 1 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 1 0 0 
  with adjacency matrix
    0 0 1 1 0 1 
    0 0 2 0 1 0 
    1 2 0 0 0 0 
    1 0 0 1 0 0 
    0 1 0 0 0 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 6,
  with genus 0 0 0 0 1 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 1 0 0 
  with adjacency matrix
    0 1 1 0 0 1 
    1 0 1 0 1 0 
    1 1 0 1 0 0 
    0 0 1 1 0 0 
    0 1 0 0 0 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 6,
  with genus 0 0 0 0 1 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 1 1 0 0 
  with adjacency matrix
    0 1 0 0 1 1 
    1 0 1 1 0 0 
    0 1 1 0 0 0 
    0 1 0 1 0 0 
    1 0 0 0 0 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 7,
  irreducible components: 6,
  with genus 0 0 0 0 1 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 1 1 0 0 
  with adjacency matrix
    0 1 0 1 0 1 
    1 0 1 0 1 0 
    0 1 1 0 0 0 
    1 0 0 1 0 0 
    0 1 0 0 0 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 6,
  with genus 0 0 0 1 1 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 0 0 
  with adjacency matrix
    0 0 1 0 1 1 
    0 0 2 1 0 0 
    1 2 0 0 0 0 
    0 1 0 0 0 0 
    1 0 0 0 0 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 6,
  with genus 0 0 0 1 1 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 0 0 
  with adjacency matrix
    0 1 1 0 0 1 
    1 0 1 0 1 0 
    1 1 0 1 0 0 
    0 0 1 0 0 0 
    0 1 0 0 0 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 6,
  irreducible components: 6,
  with genus 0 0 0 1 1 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 1 0 0 0 
  with adjacency matrix
    0 1 0 0 1 1 
    1 0 1 1 0 0 
    0 1 1 0 0 0 
    0 1 0 0 0 0 
    1 0 0 0 0 0 
    1 0 0 0 0 0 

Genus: 4,
  codimension: 5,
  irreducible components: 6,
  with genus 0 0 1 1 1 1 
  with marked points 0 0 0 0 0 0 
  with loops 0 0 0 0 0 0 
  with adjacency matrix
    0 1 0 0 1 1 
    1 0 1 1 0 0 
    0 1 0 0 0 0 
    0 1 0 0 0 0 
    1 0 0 0 0 0 
    1 0 0 0 0 0 



==> anc/localP2.sage <==
# localP2.sage - Sage code to compute Gromov--Witten invariants of
#                local P^2, orbifold Gromov--Witten invariants of the
#                orbifold [C^3/\mu_3], and conifold Gromov--Witten
#                invariants.

# Written in 2018 by: Tom Coates <t.coates@imperial.ac.uk> 
#                     Hiroshi Iritani <iritani@math.kyoto-u.ac.jp>

# To the extent possible under law, the author(s) have dedicated all
# copyright and related and neighboring rights to this software to the
# public domain worldwide. This software is distributed without any
# warranty.  You should have received a copy of the CC0 Public Domain
# Dedication along with this software. If not, see
# <http://creativecommons.org/publicdomain/zero/1.0/>.

# If you make use of this code in an academic or commercial context,
# please acknowledge this by including a reference or citation to the
# paper "Gromov--Witten Invariants of Local P^2 and Modular Forms" by
# Tom Coates and Hiroshi Iritani, 2018.

from GV import log_free_energy_to_GV, GV_to_log_free_energy, coeff
from stablegraphs import StableGraphs
from tables import latex_table

# we compute up to genus GMAX
GMAX = 7

# we compute up to degree DMAX
DMAX = 20

######################################################################
# computations near the large-radius limit point
######################################################################

# R is a power series ring in the exponentiated flat co-ordinate
# q = exp(x_{LR}).  Here x_{LR} is as in Notation 10.3.6.
R.<q> = PowerSeriesRing(QQ)

# the inverse mirror map.  y here is the co-ordinate on M_CY defined
# in Section 10.1
g = sum([(-1)^(d+1)*factorial(3*d-1)/factorial(d)^3*q^d for d in range(1,1+DMAX)]) + O(q^(1+DMAX))
y = (q*exp(-3*g)).reverse()

# theta(...) is y*d/dy(...)
def theta(f):
    return y/derivative(y,q)*derivative(f,q)

# the Yukawa coupling is Y (dq/q)^3.  See Example 8.1.2.
Y = (-1/3)*1/(1+27*y)*(q/y*derivative(y,q))^3

# the Darboux co-ordinates are x_LR = log q and p_LR = 3 q dF^0/dq.
# See Notation 10.3.6(1)
theta_of_x_LR = y/(q*derivative(y,q))

# to compute dF1 we use the last formula in Example 10.6.6
minus_2piI_E2 = theta_of_x_LR * ( (1+108*y)*theta_of_x_LR + 12*(1+27*y)*theta(theta_of_x_LR) )
dF1 = (1/24)*(minus_2piI_E2 + (theta_of_x_LR)^2)*(3*Y)

# to compute genus-zero and genus-one Gopakumar--Vafa invariants, we
# need the genus-zero and genus-one Gromov--Witten potentials.  We
# omit exceptional terms here, but these do not affect the
# Gopakumar--Vafa calculation.
F0_without_exceptional = integrate(integrate(integrate((Y+1/3)/q)/q)/q)
F1_without_exceptional = integrate((dF1+1/12)/q)

# S is a Laurent series ring to hold the log of the total descendant potential
S.<hbar> = LaurentSeriesRing(R)

# extract genus-zero and genus-one Gopakumar--Vafa invariants
[GV0, GV1] = log_free_energy_to_GV(F0_without_exceptional/hbar^2 + F1_without_exceptional)

# we need some initial values for higher-genus Gopakumar--Vafa
# invariants
GV = [
    GV0,
    GV1,
    # g=2 (from Klemm--Zaslow)
    [0,0],
    # g=3 (from Klemm--Zaslow)
    [0,0,0,15],
    # g=4 (from Klemm--Zaslow)
    [0,0,0,0,1386,-290400],
    # g=5 (from Haghighat--Klemm--Rauch)
    [0,0,0,0,-270,196857,-40492272,4741754985],
    # g=6 (from Haghighat--Klemm--Rauch)
    [0,0,0,0,21,-90390,42297741,-8802201084,1156156082181,-111935744536416],
    # g=7 (from Haghighat--Klemm--Rauch)
    [0,0,0,0,0,27538,-33388020,12991744968,-2756768768616,395499033672279,-42968546119317066,3786284014554551293]
    ][:1+GMAX]

# corrections is an iterator that yields all stable graphs at genus g
# except for the one with precisely one vertex and no loops
def corrections(g):
    for G in StableGraphs(g):
        m = G.adjacency_matrix()
        # we omit the trivial graph
        if m.nrows() != 1 or not m.is_zero():
            yield G

# hol_ambiguities will store the coefficients of the holomorphic
# ambiguities hg, expanded as a power series in (1+27*y)^{-1}
hol_ambiguities = []

for g in range(2,len(GV)):
    print(g)
    # build the log free energy (that is, the log of the partition
    # function) from the GV data we have so far
    # this is correct up to degree DMAX for genus less than g and up
    # to degree len(GV[g]) for genus equal to g
    logZ_approx = GV_to_log_free_energy(S,GV[:g+1])
    Fgs_approx_list = [ coeff(logZ_approx, 2*h-2) for h in range(g+1)]
    Fgs_approx = lambda g: Fgs_approx_list[g]
    # the propagator from P_{LR} to P_{alg} with a=1/12: see
    # Lemma 10.7.1 and the discussion immediately above.  We do the
    # Feynman sum, obtaining hg which is correct up to degree
    # len(GV[g]) = 2g-2
    propagator = -(3*(1+27*y)*theta(theta_of_x_LR)/theta_of_x_LR + 27*y+1/4)*(theta(q)/q)^2
    hg_approx = sum([G.evaluate(Y,dF1,Fgs_approx,propagator,q) for G in StableGraphs(g)])
    # express hg as a linear combination of powers of (1+27y)^-i for i
    # in [0..2g-2].  We can do this exactly, as we know the first 2g-1
    # terms in the expansion of hg
    m = matrix(QQ,[[coeff((1+27*y)^(-i),j) for j in range(2*g-1)] for i in range(2*g-1)])
    v = matrix(QQ,[coeff(hg_approx,i) for i in range(2*g-1)])*m.inverse()
    # record the coefficients of hg
    hol_ambiguities.append(v)
    # this determines hg exactly, so use this to rebuild Fg
    hg_exact = (v * matrix(R,[(1+27*y)^(-i) for i in range(2*g-1)]).transpose())[0,0]
    Fg_exact = hg_exact - sum([G.evaluate(Y,dF1,Fgs_approx,propagator,q) for G in corrections(g)])
    # use the exact value of Fg to compute the Gopakumar--Vafa
    # invariants, update GV, and continue
    GV[g] = log_free_energy_to_GV(logZ_approx.truncate(2*g-2) + Fg_exact*hbar^(2*g-2))[g]

# record the corrected log free energy 
logZ = logZ_approx.truncate(2*g-2) + Fg_exact*hbar^(2*g-2)

# emit a table of Gopakumar--Vafa invariants
GV_truncated = [ x[:15] for x in GV ]
latex_table(GV_truncated,
            filename='table_GV_Y.tex',
            row_title='Genus',
            column_title='Degree',
            row_headers=['{}'.format(g) for g in range(len(GV_truncated))],
            column_headers=['{}'.format(d) for d in range(1,1+len(GV_truncated[0]))],
            caption=r"""Some Gopakumar--Vafa invariants of $Y = K_{\Proj^2}$"""
            )

# emit a table of Gromov--Witten invariants
GW = [[coeff(coeff(logZ,2*g-2),d) for d in range(1,16)] for g in range(1+GMAX)]
latex_table(GW,
            filename='table_GW_Y.tex',
            row_title='Genus',
            column_title='Degree',
            row_headers=['{}'.format(g) for g in range(len(GW))],
            column_headers=['{}'.format(d) for d in range(1,1+len(GW[0]))],
            caption=r"""Some Gromov--Witten invariants of $Y = K_{\Proj^2}$"""
            )

# emit a table of holomorphic ambiguities
HA = [ x.list() + [0 for j in range(2*GMAX-1-len(x.list()))] for x in hol_ambiguities ];
latex_table(HA,
            filename='table_HA.tex',
            row_title='Genus',
            column_title=r"""$i$""",
            row_headers=['{}'.format(g+2) for g in range(len(HA))],
            column_headers=['{}'.format(i) for i in range(len(HA[0]))],
            caption=r"""The coefficient of $(27y+1)^{-i}$ in the expansion of the genus-$g$ holomorphic ambiguity $\hC^{(g)}_{\alg,0}$"""
            )
   

######################################################################
# computations near the orbifold point
######################################################################

# we reduce DMAX, since now we compute up to degree 3*DMAX and
# otherwise the table won't fit on the page
DMAX = 9

# T is a power series ring in the orbifold flat co-ordinate x_orb
# See Notation 10.3.6
T.<x_orb> = PowerSeriesRing(QQ)

# the inverse mirror map near the orbifold point.  y_orb is the local
# co-ordinate on M_CY near the orbifold point that was denoted
# \mathfrak{y} in Section 10.1
h = sum([(-1)^n*prod([(1/3+j)^3 for j in range(n)])/factorial(3*n+1)*x_orb^(3*n+1) for n in range(DMAX+1)]) + O(x_orb^(3*DMAX+2))
y_orb = h.reverse()

# We write the Yukawa coupling as Y_orb (dx_orb)^3.  See Example 8.1.2.
Y_orb = 9/(y_orb^3+27)*derivative(y_orb,x_orb)^3

# For the propagator from P_{alg} to P_{orb} we use Lemma 10.7.1 and
# the discussion immediately preceding it.  Here we set a = 1/12.
dx_orb_over_dy_orb = 1/derivative(y_orb,x_orb)
propagator_orb = -(3*(1+27*y_orb^(-3))*derivative(-1/3*y_orb*dx_orb_over_dy_orb) + 27*y_orb^(-3)+1/4)*(-1/3*y_orb*dx_orb_over_dy_orb)^2

# To compute dF1_orb we argue as in Example 10.6.6
dF1_orb = 1/8*y_orb^2/(y_orb^3+27)*derivative(y_orb,x_orb) - 1/2*propagator_orb*Y_orb

# extract_orbifold_GW extracts orbifold GW invariants from the genus-g
# potential Fg, which should be a power series in the orbifold flat
# co-ordinate x_orb.  Returns [GW_{g,3}, GW_{g,6}, ..., GW_{g,3DMAX} ].
# Raises a RuntimeError if any non-zero coefficients with degree not
# divisible by 3 occur.
def extract_orbifold_GW(Fg):
    result = []
    for d in range(1,1+3*DMAX):
        if 3.divides(d):
            result.append(factorial(d)*coeff(Fg,d))
        elif coeff(Fg,d) != 0:
            raise RuntimeError, "Something is wrong: non-zero degree-d term with d not divisible by 3"
    return result

# GW_orb will hold the orbifold Gromov--Witten invariants of X
GW_orb = [
    extract_orbifold_GW(integrate(integrate(integrate(Y_orb)))),
    extract_orbifold_GW(integrate(dF1_orb))
    ]

# Fgs_orb_list will hold the genus-g orbifold Gromov--Witten
# potentials for g >= 2
Fgs_orb_list = []
Fgs_orb = lambda g: Fgs_orb_list[g-2]

# rebuild the higher-genus orbifold potentials from the holomorphic
# ambiguities
for g in range(2,1+GMAX):
    # rebuild the holomorphic ambiguity
    v = hol_ambiguities[g-2]
    hg = (v * matrix(T,[(1+27*y_orb^(-3))^(-i) for i in range(2*g-1)]).transpose())[0,0]
    # compute the Feynman sum
    Fg_orb = hg - sum([G.evaluate(Y_orb,dF1_orb,Fgs_orb,propagator_orb,x_orb,logarithmic=False) for G in corrections(g)])
    Fgs_orb_list.append(Fg_orb)
    # record the genus-g orbifold Gromov--Witten invariants
    GW_orb.append(extract_orbifold_GW(Fg_orb))

# emit a table of orbifold Gromov--Witten invariants 
latex_table(GW_orb,
            filename='table_GW_X.tex',
            row_title='Genus',
            column_title='Number of insertions of $\unit_{\frac{1}{3}}$',
            row_headers=['{}'.format(g) for g in range(1+GMAX)],
            column_headers=['{}'.format(3*d) for d in range(1,1+DMAX)],
            caption=r"""Some Gromov--Witten invariants of $\cX = \big[\C^3/\mu_3\big]$"""
            )


######################################################################
# computations near the conifold point
######################################################################

# we increase DMAX again, because otherwise we don't have enough
# precision to compute all the invariants we want
DMAX = 20

# U is a power series ring in the conifold flat co-ordinate x_con
# See Notation 10.3.6
U.<x_con> = PowerSeriesRing(QQ)

# The next step is to solve the Picard--Fuchs equation in power series
# near the conifold point.  We introduce matrices that represent
# differential operators acting on vectors (a_0, a_1, ..., a_DMAX)
# where the corresponding power series is
#
# sum([ a_k * y_con^k for k in range(DMAX)])
#
# where y_con = 27*y + 1

# margin is the extra precision to work with in order to make sure we
# are correct to order DMAX
margin = 4

# Id represents the identity operator
Id = identity_matrix(QQ,1+DMAX+margin)
# M_theta represents y*d/dy
M_theta = zero_matrix(QQ,1+DMAX+margin)
for k in range(1+DMAX+margin):
    M_theta[k,k] = k
    M_theta[k-1,k] = -k
# M_y represents multiplication by y
M_y = -1/27*Id
for k in range(DMAX+margin):
    M_y[k+1,k] = 1/27
# M_PF represents the Picard--Fuchs operator
M_PF = M_theta^3 + 3*M_y*M_theta*(3*M_theta+Id)*(3*M_theta+2*Id)
# we want the element of the kernel of M_PF that starts (0,1,...)
sol = M_PF.submatrix(0,0,nrows=1+DMAX).right_kernel_matrix().row(1)

# y_con is 27y + 1 expressed in terms of the flat co-ordinate x_con
# near the conifold point
y_con = U(list(sol)).add_bigoh(1+DMAX).reverse()

# We write the Yukawa coupling as Y_con (dx_con)^3.  See Example 8.1.2.
Y_con = -1/(3*y_con)*derivative(y_con,x_con)^3*1/(y_con-1)^3

# theta_at_con(...) is y*d/dy(...), written in terms of x_con
def theta_at_con(f):
    return (y_con-1)/derivative(y_con,x_con)*derivative(f,x_con)

# For the propagator from P_{alg} to P_{orb} we use Lemma 10.7.1 and
# the discussion immediately preceding it, with a set equal to 1/12.
theta_of_x_con = (y_con-1)/derivative(y_con,x_con)
propagator_con = -(3*y_con*theta_at_con(theta_of_x_con)/theta_of_x_con + y_con - 3/4)*theta_of_x_con^2

# To compute dF1_con we argue as in Example 10.6.6
dF1_con = -1/(24*y_con)*1/(y_con-1)*derivative(y_con,x_con) - 1/2*propagator_con*Y_con

# Fgs_con_list will hold the genus-g "conifold Gromov--Witten
# potentials" for g >= 2
Fgs_con_list = []
Fgs_con = lambda g: Fgs_con_list[g-2]

# rebuild the higher-genus conifold potentials from the holomorphic
# ambiguities
for g in range(2,1+GMAX):
    # rebuild the holomorphic ambiguity
    v = hol_ambiguities[g-2]
    hg = (v * matrix(U.laurent_series_ring(),[y_con^(-i) for i in range(2*g-1)]).transpose())[0,0]
    # compute the Feynman sum
    Fg_con = hg - sum([G.evaluate(Y_con,dF1_con,Fgs_con,propagator_con,x_con,logarithmic=False) for G in corrections(g)])
    # record the genus-g conifold potential
    Fgs_con_list.append(Fg_con)

# We have negative powers of the conifold flat co-ordinate now, so let
# us specify the minimum degree that we want in our table
DMIN = -12

# Also reduce the maximum degree, otherwise entries in the table
# become too small to be legible
DMAX = 4

# extract_conifold_GW extracts "conifold GW invariants" from the
# genus-g potential Fg, which should be a Laurent series in the
# conifold flat co-ordinate x_con.  Returns a list containing the
# Laurent coefficients of Fg in the range DMIN, 1+DMIN, ..., DMAX
def extract_conifold_GW(Fg):
    return [coeff(Fg,d) for d in range(DMIN,1+DMAX)]

# GW_con holds conifold Gromov--Witten invariants
GW_con = [ extract_conifold_GW(Fg) for Fg in Fgs_con_list ]

# emit a table of Gromov--Witten invariants 
latex_table(GW_con,
            filename='table_GW_con.tex',
            row_title='Genus',
            column_title='Degree',
            row_headers=['{}'.format(g) for g in range(2,1+GMAX)],
            column_headers=['{}'.format(d) for d in range(DMIN,1+DMAX)],
            caption=r"""Some conifold Gromov--Witten invariants"""
            )


==> anc/stablegraphs.py <==
# stablegraphs.py - a Sage class that represents stable graphs

# Written in 2018 by: Tom Coates <t.coates@imperial.ac.uk> 
#                     Hiroshi Iritani <iritani@math.kyoto-u.ac.jp>

# To the extent possible under law, the author(s) have dedicated all
# copyright and related and neighboring rights to this software to the
# public domain worldwide. This software is distributed without any
# warranty.  You should have received a copy of the CC0 Public Domain
# Dedication along with this software. If not, see
# <http://creativecommons.org/publicdomain/zero/1.0/>.

# If you make use of this code in an academic or commercial context,
# please acknowledge this by including a reference or citation to the
# paper "Gromov--Witten Invariants of Local P^2 and Modular Forms" by
# Tom Coates and Hiroshi Iritani, 2018.

# The data files on which this program relies were generated using the
# program "boundary" by Stefano Maggiolo and Nicola Pagani, which is
# available from [https://github.com/stefano-maggiolo/boundary].  This
# program is described in the paper "Generating stable modular graphs"
# by Maggiolo and Pagani, J. Symbolic Comput. 46 (2011), no. 10,
# 1087--1097.
   
import os
import gzip
import itertools
from sage.all import ZZ, Graph, matrix, derivative, product, factorial
import sage

# the base directory for importing cache files
basedir = "."

class StableGraph:
    r"""
    A stable graph.  
    """

    def __init__(self, G, labels):
        r"""
        Initialise a stable graph.

        INPUT:

        - ``G`` - the underlying graph.  This is an undirected multigraph with loops allowed, and with vertices labelled 0, 1, ..., N-1.

        - ``labels`` - the vertex genera.  This is a list of non-negative integers.
        """
        # sanity checks
        if type(G) != sage.graphs.graph.Graph:
            raise TypeError, "G must be a graph"
        if not G.is_connected():
            raise RuntimeError, "G must be connected"
        if len(labels) != G.order():
            raise RuntimeError, "There must be exactly one label for each vertex of G"
        if G.vertices() != range(G.order()):
            raise RuntimeError, "G must have vertices labelled 0,1,...,N-1 for some N"
        if G.edge_labels() != [None for x in range(G.size())]:
            raise RuntimeError, "G must not have edge labels"
        for x in labels:
            if (not x in ZZ) or (x < 0):
                raise RuntimeError, "The labels must be non-negative integers"
        # check stability
        degree_seq = [G.degree(i) for i in range(G.order())]
        for i, g in enumerate(labels):
            if g == 0 and degree_seq[i] < 3:
                raise RuntimeError, "G is not stable.  Vertex {} has genus zero but degree {}".format(i,degree_seq[i])
        # set the graph and labels
        self.__G = G # the underlying undirected multigraph
        self.__labels = [ZZ(x) for x in labels]      # the vertex labels


    def __str__(self):
        r"""
        Return a string representation of the stable graph.
        """
        return "A stable graph with adjacency matrix:\n{}\nand vertex genera {}".format(self.adjacency_matrix(), self.vertex_genera())

    def adjacency_matrix(self):
        r"""
        Return the adjacency matrix of the stable graph.
        """
        return self.__G.adjacency_matrix()

    def vertex_genera(self):
        r"""
        Return a list of the vertex genera of the stable graph.
        """
        return self.__labels

    def genus(self):
        r"""
        Return the genus of the stable graph.
        """
        return self.__G.size() - self.__G.order() + 1 + sum(self.__labels)
    
    def size_of_aut(self):
        r"""
        Return the size of the automorphism group of the stable graph.
        """
        G = self.__G
        # S is labels as a set
        S = {x for x in self.__labels}    
        # build a partition of the vertices by vertex label
        p = [[i for i, j in enumerate(self.__labels) if j == k] for k in S]
        # compute the automorphism group that respects this partition
        ord = G.automorphism_group(partition=p, order=True, return_group=False)
        # take account of the edge multiplicities and loops
        edge_multiplicities = [ G.edges().count(x) for x in {e for e in G.edges()} ]
        return ord * product([factorial(x) for x in edge_multiplicities]) * 2**(G.number_of_loops())

    def evaluate(self, d3F0, dF1, F, Delta, t, logarithmic=True):
        r"""
        Return the value of the Feynman graph given by the stable graph, with propagator given by Delta.

        INPUT:

        - ``d3F0`` a function of t that is the third derivative of the genus-zero potential.
        - ``dF1`` a function of t that is the derivative of the genus-one potential.
        - ``F`` a function of one integer variable such that F(g) is the genus-g potential.  F(g) should be a function of t.
        - ``Delta`` a function of t such that the propagator in the Feynman graph is Delta \partial_t \otimes \partial_t
        - ``t`` the variable in which the propagator is a bivector
        - ``logarithmic`` True if the propagator is Delta(t) (t d/dt)^2 and False if it is Delta(t) (d/dt)^2
        """
        # use either the derivative or the logarithmic derivative, as appropriate
        if logarithmic:
            der = lambda F: t*derivative(F,t)
        else:
            der = lambda F: derivative(F)
        # define a multiple derivative
        def multider(F,n):
            if not n in ZZ or n < 0:
                raise RuntimeError, "n must be a non-negative integer"
            result = F
            for i in range(n):
                result = der(result)
            return result
        # build the vertex terms
        vertex_product = 1
        for i, g in enumerate(self.__labels):
            valence = self.__G.degree(i)
            if g == 0:
                vertex_product = vertex_product * multider(d3F0,valence-3)
            elif g == 1:
                vertex_product = vertex_product * multider(dF1,valence-1)
            else:
                vertex_product = vertex_product * multider(F(g),valence)
        return Delta**(self.__G.size()) * vertex_product / self.size_of_aut()

    def show(self):
        r"""
        Show the stable graph.
        """
        self.plot().show()

    def plot(self):
        r"""
        Return a graphics object representing the stable graph.
        """
        # grab the graphics object for the underlying graph
        p = self.__G.graphplot()
        # overwrite the vertex labels with the vertex genera
        v = p._nodelist
        p._plot_components['vertex_labels'] = [sage.plot.all.text(self.__labels[i],p._pos[v], rgbcolor=(0,0,0),zorder=8) for i, v in enumerate(p._nodelist)]
        return p

    def to_labelled_graph(self):
        r"""
        Return a graph f(G) with edge labels but no vertex labels such that stable graphs G and H are isomorphic if and only if f(G) and f(H) are isomorphic.
        """
        G = Graph(self.__G)
        G.add_vertices([-1,-2])
        G.add_edge([-1,-2,'-1'])
        G.add_edges([[-1,i,str(g_i)] for i, g_i in enumerate(self.__labels)])
        return G 
    
def StableGraphs(g):
    r"""
        Return an iterator giving all stable graphs of genus g. 

        INPUT:

        - ``g`` the genus of the stable graphs.  This is an integer with g >= 2.

    """
    # sanity checks
    if not g in ZZ:
        raise RuntimeError, "g must be an integer"
    if g <= 1:
        raise RuntimeError, "g must be at least 2"
    # return cached values if they exist
    cachefile = "genus_{}.txt.gz".format(g)
    with gzip.open(os.path.join(basedir,cachefile),'r') as f:
        # skip blank lines
        line = f.readline()
        while line.strip() == '':
            line = f.readline()
        # skip the header line
        words = line.split(' ')
        if len(words) != 4 or words[0] != 'Strata' or words[1] != 'of' or words[2] != '\\bar{M}_{' + str(g) + ',' or words[3] != '0}\n':
            raise RuntimeError, 'Malformatted cache header line: {}'.format(line)
        # skip a blank line
        line = f.readline()
        if line.strip() != '':
            raise RuntimeError, 'Expected a blank line'
        # read the stable graphs
        line = f.readline()
        while line != '':
            s = line.lstrip()
            if s.startswith('Genus:'):
                pass
            elif s.startswith('codimension:'):
                pass
            elif s.startswith('irreducible components:'):
                pass
            elif s.startswith('with genus'):
                genera = [ZZ(n) for n in s.strip().split(' ')[2:]]
            elif s.startswith('with marked points'):
                pass
            elif s.startswith('with loops'):
                pass
            elif s.startswith('with adjacency matrix'):
                line = f.readline().strip()
                rows = []
                while line != '':
                    rows.append([ZZ(s) for s in line.split(' ')])
                    line = f.readline().strip()
                G=Graph(matrix(rows),loops=True,multiedges=True)
                yield StableGraph(G,genera)
            else:
                raise RuntimeError, 'Unexpected cache line format: {}'.format(line)
            line = f.readline()


==> anc/tables.py <==
# tables.py - a Sage class to produce LaTeX code for tables

# Written in 2018 by: Tom Coates <t.coates@imperial.ac.uk> 
#                     Hiroshi Iritani <iritani@math.kyoto-u.ac.jp>

# To the extent possible under law, the author(s) have dedicated all
# copyright and related and neighboring rights to this software to the
# public domain worldwide. This software is distributed without any
# warranty.  You should have received a copy of the CC0 Public Domain
# Dedication along with this software. If not, see
# <http://creativecommons.org/publicdomain/zero/1.0/>.

# If you make use of this code in an academic or commercial context,
# please acknowledge this by including a reference or citation to the
# paper "Gromov--Witten Invariants of Local P^2 and Modular Forms" by
# Tom Coates and Hiroshi Iritani, 2018.

from cStringIO import StringIO
from sage.all import latex

def latex_table(entries,filename=None,row_headers=None,row_title='',column_headers=None,column_title='', caption=None):
    r"""
    Produce a string containing LaTeX code to produce a table with the
    given entries.  The LaTeX requires the packages 'booktabs' and
    'overpic'.
    
    INPUT:

    - ``entries`` - a list of lists, being the entries in the table, as
      rows.  Each row must contain the same number of elements.  There
      must be a non-zero number of rows, and a non-zero number of entries
      in each row.

    - ``filename`` - a string specifying the file to which the output will
      be written. 

    - ``row_headers`` - a list of strings specifying the row headers

    - ``row_title`` - a string specifying the row title

    - ``column_headers`` - a list of strings specifying the column headers

    - ``column_title`` - a string specifying the column title

    - ``caption`` - a string specifying the table caption
    """
    # sanity checks
    if len(entries) == 0:
        raise RuntimeError, "entries must contain a non-zero number of rows"
    nrows = len(entries)
    ncols = len(entries[0])
    for r in entries:
        if len(r) != ncols:
            raise RuntimeError, "All elements of entries must have the same length"
    if ncols == 0:
        raise RuntimeError, "All elements of entries must have non-zero length"
    # use blank row and column headers if none were provided
    if not row_headers:
        row_headers = ['' for i in range(nrows)]
    if not column_headers:
        column_headers = ['' for j in range(ncols)]
    # more sanity checks
    if len(row_headers) != nrows:
        raise RuntimeError, "The number of rows does not match the number of row headers"
    if len(column_headers) != ncols:
        raise RuntimeError, "The number of columns does not match the number of column headers"

    # we use a string builder to build the table
    s = StringIO()

    # write the header
    s.write(r"""\begin{table}[h]
\centering
\resizebox{\textwidth}{!}{
\begin{tabular}{""")
    s.write(''.join(['c' for i in range(1+ncols)]))
    s.write(r"""}
\toprule
&\multicolumn{""")
    s.write('{}'.format(ncols))
    s.write(r"""}{c}{""")
    s.write(column_title)
    s.write(r"""} \\\cmidrule(r){2-""")
    s.write('{}'.format(1+ncols))
    s.write(r"""} """)
    s.write('{} &\n'.format(row_title))
    s.write(' &\n'.join(column_headers))
    s.write(r""" \\
\midrule
""")

    # write the rows
    for i, r in enumerate(entries):
        strs = [ row_headers[i] ] + ['$' + latex(x) + '$' for x in r]
        s.write(' &\n'.join(strs))
        s.write(r"""\\ \addlinespace[0.6ex]""")
        s.write('\n')

    # write the footer
    s.write(r"""
\bottomrule\\
\end{tabular}
}
""")
    if caption:
        s.write(r"""\caption{""")
        s.write(caption)
        s.write('}\n')
    s.write(r"""\end{table}
""")

    # grab the completed table
    result = s.getvalue()
    
    # write the string to a file, if one was specified
    if filename:
        with open(filename, "w") as f:
            f.write(result)

    return result

